Synthetic accessibility and sodium ion conductivity of the Na$_{8-x}$A$^{x}$P$_2$O$_9$ (NAP) high-temperature sodium superionic conductor framework

Advancement of solid state electrolytes (SSEs) for all solid state batteries typically focuses on modification of a parent structural framework for improved conductivity, \textit{e.g.} cation substitution for an immobile ion or varying the concentration of the mobile ion. Therefore, novel frameworks can be disruptive by enabling fast ion conduction aided by different structure and diffusion mechanisms, and unlocking optimal conductors with different properties (\textit{e.g.} mechanical properties, sintering needs, electrochemical stability) than previously published. Herein, we perform a high throughput survey of an understudied structural framework for sodium ion conduction, Na$_{8-x}$A$^x$P$_2$O$_9$ (NAP), to understand the family's thermodynamic stability, synthesizability, and ionic conduction. We first show that the parent phase Na$_4$TiP$_2$O$_9$ (NTP) undergoes a structural distortion (with accompanying conductivity transition) due to unstable phonons from a pseduo-Jahn Teller mode in the 1D titanium chains. Then, screening of cation-substituted structural candidates with \textit{ab initio} and machine-learned potential calculations reveal a number of candidates that are thermodynamically stable, likely synthesizable, and have high predicted ionic conductivities. High throughput experimental trials and subsequent methodology optimization of one Na$_4$SnP$_2$O$_9$ (NSP) highlight collective challenges to the synthesis pathways for sodium phosphate materials via solid state synthesis. Our results demonstrate that NAP is a highly tunable conduction framework whose high temperature conductivity transition has heretofore eliminated it from significant research interest. By expanding the structural toolkit for SSE design, we increase the number of useful sodium ion electrolytes for integration into safe and accessible solid state batteries.

==> Supplemental-Images/NTP-SG13-Site-Occupancy-Energies.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4f283fcf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import logging\n",
    "from pprint import pprint\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json\n",
    "\n",
    "\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "5be41b59",
   "metadata": {},
   "outputs": [],
   "source": [
    "energies = np.zeros((4))\n",
    "energies[0] = 0\n",
    "energies[1] = 969.3\n",
    "energies[2] = 808.9\n",
    "energies[3] = 447.4\n",
    "\n",
    "sites = np.array([\"Na-4 (orig)\", \"Na-5\", \"Na-6\", \"Na-7\"])\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "e5b8740d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.bar(sites, energies)\n",
    "\n",
    "plt.xlabel(\"Site Occupancy\", fontsize=20)\n",
    "plt.ylabel(\"E$_e$ - E$_e$(original) (meV/Na)\", fontsize=20)\n",
    "plt.title(\"E of unoccupied sites in NTP-13\", fontsize=24)\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=18)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"NTP-SG13-SiteOccupancyEnergies.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "54c37526",
   "metadata": {},
   "outputs": [],
   "source": [
    "o_chem_pot = np.linspace(-10, 10, 21)\n",
    "Mg2V2O5_directRedox=np.zeros(len(o_chem_pot))\n",
    "MgVO3_directRedox=np.zeros(len(o_chem_pot))\n",
    "Mg2V2O7_directRedox=np.zeros(len(o_chem_pot))\n",
    "#NaVO5_array=np.zeros(len(o_chem_pot))\n",
    "for i in range(len(o_chem_pot)):\n",
    "    Mg2V2O5_directRedox[i] = (OpenComputedReaction.balance([Mg2V2O7, O2], [Mg2V2O5, O2], chempots={Element(\"O\"): o_chem_pot[i]})).energy_per_atom\n",
    "    MgVO3_directRedox[i] = (OpenComputedReaction.balance([Mg2V2O7, O2], [MgVO3, O2], chempots={Element(\"O\"): o_chem_pot[i]})).energy_per_atom\n",
    "    Mg2V2O7_directRedox[i] = (OpenComputedReaction.balance([Mg2V2O7, O2], [Mg2V2O7, O2], chempots={Element(\"O\"): o_chem_pot[i]})).energy_per_atom"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "d3f2418a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(o_chem_pot, Mg2V2O5_directRedox, label=\"Mg2V2O5\")\n",
    "plt.plot(o_chem_pot, MgVO3_directRedox, label=\"MgVO3\")\n",
    "plt.plot(o_chem_pot, Mg2V2O7_directRedox, label=\"Mg2V2O7\")\n",
    "\n",
    "plt.axvline(x = chem_pot_TF_argonne, color = 'black', label = 'TF-Argonne')\n",
    "plt.axvline(x = chem_pot_BF, color = 'black', label = 'BF')\n",
    "plt.axvline(x = chem_pot_TF_oxygen, color = 'black', label = 'TF-Oxygen')\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"oxygen chemical potential (eV/O)\")\n",
    "plt.ylabel(\"reaction energy (eV/atom)\")\n",
    "plt.title(\"MgCO3+V2O5\")\n",
    "plt.xlim(-10,10)\n",
    "plt.savefig(\"MgCO3+V2O5_MgVOX.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e2466290",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pymatgen.analysis.interface_reactions import InterfacialReactivity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "735358d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Chemical formulae for two solid reactants.\n",
    "reactant1 = \"V2O5\"\n",
    "reactant2 = \"MgCO3\"\n",
    "\n",
    "comp1 = Composition(reactant1)\n",
    "comp2 = Composition(reactant2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "ca74e038",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pymatgen.analysis.interface_reactions import InterfacialReactivity\n",
    "\n",
    "pd = PhaseDiagram(filtered_entries)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "5067c460",
   "metadata": {},
   "outputs": [],
   "source": [
    "interface = InterfacialReactivity(\n",
    "        comp1,\n",
    "        comp2,\n",
    "        pd,\n",
    "        norm=True,\n",
    "        include_no_mixing_energy=False,\n",
    "        pd_non_grand=None,\n",
    "        use_hull_energy=False,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "bcbc70f0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "hoverinfo": "none",
         "line": {
          "color": "navy",
          "dash": "solid",
          "width": 5
         },
         "mode": "lines",
         "name": "Lines",
         "type": "scatter",
         "x": [
          7.562690208976848e-17,
          0.3181818181818196,
          0.411764705882355,
          0.5833333333333359,
          1.0000000000000002
         ],
         "y": [
          -0.2947783435778817,
          -0.28414193094279794,
          -0.2686759447576209,
          -0.21006927541728515,
          -0.04210230012443731
         ]
        },
        {
         "hoverinfo": "text",
         "hoverlabel": {
          "bgcolor": "navy"
         },
         "hovertext": [
          "0.25 V<sub>2</sub>O<sub>5</sub> + 0.75 MgCO<sub>3</sub> -> 0.25 Mg<sub>3</sub>V<sub>2</sub>O<sub>8</sub> + 0.75 CO<sub>2</sub> <br>ΔE<sub>rxn</sub> = -0.284 eV/atom",
          "0.3333 V<sub>2</sub>O<sub>5</sub> + 0.6667 MgCO<sub>3</sub> -> 0.3333 Mg<sub>2</sub>V<sub>2</sub>O<sub>7</sub> + 0.6667 CO<sub>2</sub> <br>ΔE<sub>rxn</sub> = -0.269 eV/atom",
          "0.5 V<sub>2</sub>O<sub>5</sub> + 0.5 MgCO<sub>3</sub> -> 0.5 MgV<sub>2</sub>O<sub>6</sub> + 0.5 CO<sub>2</sub> <br>ΔE<sub>rxn</sub> = -0.21 eV/atom",
          "V<sub>2</sub>O<sub>5</sub> -> 0.4 V<sub>5</sub>O<sub>12</sub> + 0.1 O<sub>2</sub> <br>ΔE<sub>rxn</sub> = -0.042 eV/atom"
         ],
         "marker": {
          "color": "black",
          "line": {
           "color": "black",
           "width": 3
          },
          "opacity": 0.8,
          "size": 12
         },
         "mode": "markers",
         "name": "Reactions",
         "type": "scatter",
         "x": [
          0.3181818181818196,
          0.411764705882355,
          0.5833333333333359,
          1.0000000000000002
         ],
         "y": [
          -0.28414193094279794,
          -0.2686759447576209,
          -0.21006927541728515,
          -0.04210230012443731
         ]
        },
        {
         "hoverinfo": "text",
         "hovertext": [
          "MgCO<sub>3</sub> -> CO<sub>2</sub> + MgO <br>ΔE<sub>rxn</sub> = -0.295 eV/atom"
         ],
         "marker": {
          "color": "darkred",
          "size": 24,
          "symbol": "star"
         },
         "mode": "markers",
         "name": "Suggested reaction",
         "type": "scatter",
         "x": [
          7.562690208976848e-17
         ],
         "y": [
          -0.2947783435778817
         ]
        }
       ],
       "layout": {
        "annotations": [
         {
          "ax": -25,
          "ay": 55,
          "font": {
           "size": 18
          },
          "text": "CO<sub>2</sub>, MgO",
          "x": 7.562690208976848e-17,
          "y": -0.2947783435778817
         },
         {
          "ax": -25,
          "ay": 55,
          "font": {
           "size": 18
          },
          "text": "Mg<sub>3</sub>V<sub>2</sub>O<sub>8</sub>, CO<sub>2</sub>",
          "x": 0.3181818181818196,
          "y": -0.28414193094279794
         },
         {
          "ax": -25,
          "ay": 55,
          "font": {
           "size": 18
          },
          "text": "Mg<sub>2</sub>V<sub>2</sub>O<sub>7</sub>, CO<sub>2</sub>",
          "x": 0.411764705882355,
          "y": -0.2686759447576209
         },
         {
          "ax": -25,
          "ay": 55,
          "font": {
           "size": 18
          },
          "text": "MgV<sub>2</sub>O<sub>6</sub>, CO<sub>2</sub>",
          "x": 0.5833333333333359,
          "y": -0.21006927541728515
         },
         {
          "ax": -25,
          "ay": 55,
          "font": {
           "size": 18
          },
          "text": "V<sub>5</sub>O<sub>12</sub>, O<sub>2</sub>",
          "x": 1.0000000000000002,
          "y": -0.04210230012443731
         }
        ],
        "autosize": true,
        "height": 600,
        "hovermode": "closest",
        "legend": {
         "orientation": "h",
         "tracegroupgap": 7,
         "traceorder": "reversed",
         "x": 0,
         "xanchor": "left",
         "y": 1.05
        },
        "margin": {
         "b": 20,
         "l": 10,
         "pad": 20,
         "r": 10,
         "t": 20
        },
        "paper_bgcolor": "rgba(0,0,0,0)",
        "plot_bgcolor": "rgba(0,0,0,0)",
        "showlegend": true,
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "gridcolor": "rgba(0,0,0,0.1)",
         "mirror": "ticks",
         "showgrid": true,
         "showline": true,
         "side": "bottom",
         "tickfont": {
          "size": 16
         },
         "ticks": "inside",
         "title": {
          "font": {
           "color": "#000000",
           "size": 20
          },
          "text": "<i>x</i> in <i>x</i>V<sub>0.28571429</sub>O<sub>0.71428571</sub> + (1-<i>x</i>)Mg<sub>0.2</sub>C<sub>0.2</sub>O<sub>0.6</sub>"
         },
         "type": "linear",
         "zeroline": false
        },
        "yaxis": {
         "anchor": "x",
         "gridcolor": "rgba(0,0,0,0.1)",
         "mirror": "ticks",
         "showgrid": true,
         "showline": true,
         "side": "left",
         "tickfont": {
          "size": 16
         },
         "ticks": "inside",
         "title": {
          "font": {
           "color": "#000000",
           "size": 20
          },
          "text": "Reaction energy (eV/atom)"
         },
         "type": "linear"
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "interface.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "928a9042",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Atomic fraction</th>\n",
       "      <th>Reaction equation</th>\n",
       "      <th>E$_{rxt}$ per mol equation (kJ/mol)</th>\n",
       "      <th>E$_{rxt}$ per reactant atom (eV/atom)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000</td>\n",
       "      <td>MgCO3 -&gt; 0.3333 Mg3C2O7 + 0.3333 CO2</td>\n",
       "      <td>-15.8</td>\n",
       "      <td>-0.033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.412</td>\n",
       "      <td>0.3333 V2O5 + 0.6667 MgCO3 -&gt; 0.3333 Mg2V2O7 +...</td>\n",
       "      <td>-15.6</td>\n",
       "      <td>-0.029</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.583</td>\n",
       "      <td>0.5 V2O5 + 0.5 MgCO3 -&gt; 0.5 MgV2O6 + 0.5 CO2</td>\n",
       "      <td>-12.4</td>\n",
       "      <td>-0.021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.000</td>\n",
       "      <td>V2O5 -&gt; V2O5</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Atomic fraction                                  Reaction equation  \\\n",
       "0            0.000               MgCO3 -> 0.3333 Mg3C2O7 + 0.3333 CO2   \n",
       "1            0.412  0.3333 V2O5 + 0.6667 MgCO3 -> 0.3333 Mg2V2O7 +...   \n",
       "2            0.583       0.5 V2O5 + 0.5 MgCO3 -> 0.5 MgV2O6 + 0.5 CO2   \n",
       "3            1.000                                       V2O5 -> V2O5   \n",
       "\n",
       "   E$_{rxt}$ per mol equation (kJ/mol)  E$_{rxt}$ per reactant atom (eV/atom)  \n",
       "0                                -15.8                                 -0.033  \n",
       "1                                -15.6                                 -0.029  \n",
       "2                                -12.4                                 -0.021  \n",
       "3                                  0.0                                  0.000  "
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from collections import OrderedDict\n",
    "\n",
    "import pandas as pd\n",
    "\n",
    "critical_rxns = [\n",
    "    OrderedDict(\n",
    "        [\n",
    "            (\"Atomic fraction\", round(ratio, 3)),\n",
    "            (\"Reaction equation\", rxn),\n",
    "            (\"E$_{rxt}$ per mol equation (kJ/mol)\", round(rxn_energy, 1)),\n",
    "            (\"E$_{rxt}$ per reactant atom (eV/atom)\", round(reactivity, 3)),\n",
    "        ]\n",
    "    )\n",
    "    for _, ratio, reactivity, rxn, rxn_energy in interface.get_kinks()\n",
    "]\n",
    "interface_reaction_table = pd.DataFrame(critical_rxns)\n",
    "interface_reaction_table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c814aac7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2024-04-28 14:27:22,234 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,235 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,237 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,244 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,245 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,247 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,910 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,912 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,913 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,920 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,922 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:22,923 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,591 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,592 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,593 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,600 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,602 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:23,603 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,271 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,273 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,274 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,281 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,282 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,284 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,946 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,947 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,949 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,956 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,957 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:24,959 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,621 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,623 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,624 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,631 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,632 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:27:25,634 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n"
     ]
    }
   ],
   "source": [
    "def get_most_stable_entry(formula):\n",
    "    relevant_entries = [entry for entry in filtered_entries if entry.composition.reduced_formula == Composition(formula).reduced_formula]\n",
    "    relevant_entries = sorted(relevant_entries, key=lambda e: e.energy_per_atom)\n",
    "    return relevant_entries[0]\n",
    "\n",
    "\n",
    "temp = np.linspace(350, 1000, 14)\n",
    "\n",
    "Mg2V2O5_TempDep=np.zeros(len(temp))\n",
    "MgVO3_TempDep=np.zeros(len(temp))\n",
    "Mg2V2O7_TempDep=np.zeros(len(temp))\n",
    "\n",
    "for i in range(0, len(temp)):\n",
    "\n",
    "    chem_pot_TF_argonne = np.log(10**-22)*(R*(temp[i]+273))\n",
    "    gibbs_entries = GibbsEntrySet.from_computed_entries(entries, int(temp[i])+273)\n",
    "    filtered_entries = gibbs_entries.filter_by_stability(1.0)\n",
    "\n",
    "    #precursors\n",
    "    MgCO3= get_most_stable_entry(\"MgCO3\")\n",
    "    CO2 = get_most_stable_entry(\"CO2\")\n",
    "    O2 = get_most_stable_entry(\"O2\")\n",
    "    V2O3 = get_most_stable_entry(\"V2O3\")\n",
    "    V2O5 = get_most_stable_entry(\"V2O5\")\n",
    "    MgVO2= get_most_stable_entry(\"MgVO2\")\n",
    "    MgVO3= get_most_stable_entry(\"MgVO3\")\n",
    "    Mg2V2O7= get_most_stable_entry(\"Mg2V2O7\")\n",
    "    Mg2V2O5= get_most_stable_entry(\"Mg2V2O5\")\n",
    "\n",
    "    Mg2V2O5_TempDep[i] = (OpenComputedReaction.balance([MgCO3, V2O5, O2], [Mg2V2O5, CO2, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"C\"): 0})).energy_per_atom\n",
    "    MgVO3_TempDep[i] = (OpenComputedReaction.balance([MgCO3, V2O5, O2], [MgVO3, CO2, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"C\"): 0})).energy_per_atom\n",
    "    Mg2V2O7_TempDep[i] = (OpenComputedReaction.balance([MgCO3, V2O5, O2], [Mg2V2O7, CO2, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"C\"): 0})).energy_per_atom\n",
    "    \n",
    "\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "a9eb4017",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(temp, Mg2V2O5_TempDep, label=\"Mg2V2O5\")\n",
    "plt.plot(temp, MgVO3_TempDep, label=\"MgVO3\")\n",
    "plt.plot(temp, Mg2V2O7_TempDep, label=\"Mg2V2O7\")\n",
    "\n",
    "plt.plot(temp[7], Mg2V2O7_TempDep[7], label=\"Experimental: Mg2V2O7\", **{'color': 'red', 'marker': 'x', 'markersize': 15})\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Temperature (°C)\")\n",
    "plt.ylabel(\"reaction energy (eV/cation)\")\n",
    "plt.title(\"MgCO3+V2O5 1:1 in Argon\")\n",
    "\n",
    "plt.savefig(\"MgVOx_SynthesisReaction_TempDep_Argon.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "bf64538c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2024-04-28 14:29:02,158 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,160 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,161 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,168 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,170 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,171 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,830 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,831 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,833 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,840 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,841 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:02,842 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,496 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,497 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,499 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,505 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,507 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:03,508 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,148 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,149 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,151 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,157 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,159 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,160 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,822 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,823 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,825 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,831 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,833 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:04,834 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,481 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,483 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,484 DEBUG rxn_network.entries.entry_set Compound MgCO3 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,492 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,493 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n",
      "2024-04-28 14:29:05,494 DEBUG rxn_network.entries.entry_set Compound Mg(HO)2 is in <class 'rxn_network.entries.nist.NISTReferenceEntry'> tables but at different temperatures!: Temperature must be selected from range: 300.0 K to 1000.0 K\n"
     ]
    }
   ],
   "source": [
    "def get_most_stable_entry(formula):\n",
    "    relevant_entries = [entry for entry in filtered_entries if entry.composition.reduced_formula == Composition(formula).reduced_formula]\n",
    "    relevant_entries = sorted(relevant_entries, key=lambda e: e.energy_per_atom)\n",
    "    return relevant_entries[0]\n",
    "\n",
    "temp = np.linspace(350, 1000, 14)\n",
    "\n",
    "Mg2V2O5_Only_TempDep=np.zeros(len(temp))\n",
    "MgVO3_Only_TempDep=np.zeros(len(temp))\n",
    "Mg2V2O7_Only_TempDep=np.zeros(len(temp))\n",
    "\n",
    "for i in range(0, len(temp)):\n",
    "    gibbs_entries = GibbsEntrySet.from_computed_entries(entries, int(temp[i])+273)\n",
    "    filtered_entries = gibbs_entries.filter_by_stability(1.0)\n",
    "\n",
    "    #precursors\n",
    "    MgVO2= get_most_stable_entry(\"MgVO2\")\n",
    "    MgVO3= get_most_stable_entry(\"MgVO3\")\n",
    "    Mg2V2O7= get_most_stable_entry(\"Mg2V2O7\")\n",
    "    Mg2V2O5= get_most_stable_entry(\"Mg2V2O5\")\n",
    "\n",
    "    Mg2V2O5_Only_TempDep[i] = (Mg2V2O5.energy_per_atom *9)/4\n",
    "    MgVO3_Only_TempDep[i] = (MgVO3.energy_per_atom *5)/2\n",
    "    Mg2V2O7_Only_TempDep[i] = (Mg2V2O7.energy_per_atom *11)/4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1bafd6a1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.5501783501670188\n"
     ]
    }
   ],
   "source": [
    "print(Ca2V2O7_Only_TempDep[4] - CaVO3_Only_TempDep[4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "6599df32",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAAHFCAYAAADxOP3DAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB/CElEQVR4nO3deVyU5d4G8GvY92Hfh2FRc8MEUdwBBbW0OplZZm7Y4pstttmi5ZJbmabVyTznJOqx1Ho1W95KUQFxBRX3PZZhFZFVdpjn/WPggWFQGQUHmOv7+fA5x+e+Z/jN48LV/dyLRBAEAURERER6ykDXBRARERHpEsMQERER6TWGISIiItJrDENERESk1xiGiIiISK8xDBEREZFeYxgiIiIivcYwRERERHqNYYiIiIj0GsMQETVr48aNkEgkkEgkiI2N1WgXBAFdunSBRCJBaGjoPX+f+Ph4TJw4ER4eHjAxMYFUKsXgwYOxbt06lJaWqvUtLS3FihUrEBAQACsrK1haWqJv375YtmyZRl8AmDdvHgICAmBvbw8zMzP4+vripZdeQlpa2j3XW+/JJ5+Eubk5CgsLb9tn8uTJMDY2xvXr15GdnY358+dj0KBBcHR0hI2NDfr164d//etfqK2tbfb1R48exdNPPw03NzeYmJjA1dUVEyZMwJEjRzT6xsbGir9fTb+OHj1635+XqDNjGCKiO7K2tsZ3332ncT0uLg5///03rK2t7/m9FyxYgOHDhyMzMxOffPIJoqOjsW3bNowcORILFy7E/Pnzxb7Xr1/HwIEDsXjxYowePRo///wzdu3ahUceeQRLlizBwIEDcf36dbX3LywsxKRJk7Bp0yb89ddfeOedd/D7778jODgYN2/evOe6AWDmzJmoqKjADz/80Gx7UVERfv75Z4wbNw4uLi44ceIENm/ejJEjR2Lz5s3YsWMHQkJC8D//8z948cUXNV7/1VdfYciQIcjIyMBnn32GvXv34vPPP0dmZiaGDh2Kr7/+utnvu2zZMhw5ckTtq3fv3vf1WYk6PYGIqBlRUVECAOGFF14QzM3NhaKiIrX2559/Xhg0aJDQq1cvISQkROv3//HHHwUAwsyZMwWlUqnRXlxcLOzevVv89ahRowQjIyMhPj5eo298fLxgZGQkjB49+q7f948//hAACN99990d+02bNu2On6umpkZwd3cX+vXr12z7unXrBADCb7/9JgiCIOTn5wtVVVUa/WbPni0AEBQKhXjt4MGDgoGBgTBu3DihurparX91dbUwbtw4wcDAQDh48KB4PSYmRgAg/PTTT3f8XESkiSNDRHRHkyZNAgBs3bpVvFZUVIQdO3YgMjJSo39GRgYmTJgAa2tr2NraYvLkyUhMTIREIsHGjRvFfosXL4adnR2+/PJLSCQSjfextrbGqFGjAADHjx/Hnj17MHPmTAwdOlSj79ChQxEZGYndu3fjxIkTd/w8Tk5OAAAjI6O7f/g7MDQ0xLRp03DixAmcPXtWoz0qKgpubm545JFHAAB2dnYwNjbW6DdgwAAAqvtWb/ny5ZBIJFi3bp1GnUZGRvjmm28gkUiwYsWK+/oMRKTCMEREd2RjY4MJEyZgw4YN4rWtW7fCwMAAzzzzjFrf0tJShIWFISYmBp9++il+/PFHuLi4aPTLzs7GuXPnMGrUKFhYWNy1hujoaADAP/7xj9v2qW+r79tYTU0NysvLkZSUhDlz5qBbt24YP378Xb/v3URGRkIikajdGwC4cOECEhISMG3aNBgaGt7xPfbv3w8jIyN069YNAFBbW4uYmBgEBQXB09Oz2dfIZDL069cP+/fv15hvNHv2bBgZGcHGxgajR4/GwYMH7+MTEukHhiEiuqvIyEgkJCTg/PnzAIANGzbg6aef1pgvtGnTJly7dg3ff/89XnnlFYwaNQqrV68WR3jqKRQKAICPj0+Lvn9L+te31fetl5OTA2NjY1hYWCAwMBA1NTWIiYmBlZWVWr+amhq1L0EQIAhCs9frdenSBcOHD8eWLVtQXV0tXq8PR82NnDW2Z88e/Pe//8Vrr70GBwcHAEBeXh7Kysruem98fHxQVlYmzn2SSqV44403sH79esTExGDt2rVIT09HaGgodu/efcf3ItJ3DENEdFchISHw8/PDhg0bcPbsWSQmJjb7gz4uLg7W1tYYM2aM2vX6R21tqT6kNH3k5ujoiMTERBw8eBD//ve/kZ+fj7CwMGRnZ4t9UlNTYWxsrPa1efNmHDhwQON6XFyc2vvPnDkTeXl5+PXXXwGoQtWWLVswbNgwdO3a9bb1njx5EhMnTsTAgQOxfPny+/68AQEBWLNmDf7xj39g2LBhmDFjBg4fPgw3NzfMnTtX6/cn0if399CciPSCRCLBjBkz8OWXX6KiogLdunXDsGHDNPrdvHkTLi4uGtebXvPy8gIApKSktOj7N+7/0EMPNdsnNTUVgOoRUmNGRkYICgoCAAwZMgRjxoyBj48PVqxYgbVr1wIA3N3dkZiYqPa6RYsWISsrC+vXr1e73vT7T5gwAa+99hqioqLw1FNP4Y8//sD169fx6aef3vbzJCUlISIiAl27dsUff/wBU1NTsc3R0REWFhZ3vTepqamwsLCAvb39bfvY2tpi3Lhx+Pbbb1FeXg5zc/M7vieRvuLIEBG1yPTp05GXl4dvv/0WM2bMaLaPg4ODxvJ2QPWoqjE3Nzf4+/tjz549KCsru+v3joiIAADs2rXrtn3q2+r73o6npyfc3d1x5coV8ZqJiQmCgoLUvhwcHGBtba1xvemjQXNzc0yaNAl//fUXsrOzsWHDBlhbW+Ppp59u9vsnJSUhPDwccrkce/bsgVQqVWs3NDREWFgYjh8/rjapurGMjAycOHECI0aMuOucpNuNmBFRA4YhImoRDw8PvPvuu3jssccwbdq0ZvuEhISgpKQEf/75p9r1bdu2afT96KOPUFBQgNdff11tHk69W7duYc+ePQCAoKAgjBo1Ct999x0OHTqk0ffgwYPYsGEDxowZg379+t3xc1y7dg0ZGRno0qXLHftpY+bMmaitrcXKlSvxxx9/4Nlnn212YvipU6cQHh4OT09PREdHw87Ortn3++CDDyAIAl555RWNCdK1tbX4n//5HwiCgA8++OCOdRUUFOD3339H3759YWZmdu8fkKiT42MyImqxuy3lnjZtGr744gs8//zzWLJkCbp06YI///xTnMBrYNDw319PP/00PvroI3zyySe4dOkSZs6cCT8/P5SVleHYsWNYv349nnnmGXHy9ebNmxEeHo5Ro0bh9ddfx8iRIwGoVmOtXbsW3bt3V1u6f+bMGbz55puYMGECfH19YWBggLNnz+KLL76Ag4MD3nnnnVa7L0FBQejTpw/WrFkDQRAwc+ZMjT6XL19GeHg4AGDp0qW4evUqrl69Krb7+fmJy/6HDBmCNWvWYM6cORg6dCheffVVeHl5QaFQ4J///CeOHTuGNWvWYPDgweLrn3vuOXh5eSEoKAiOjo64evUqVq1ahevXr6vdFyJqhq42OCKi9q1+08XExMQ79mu66aJCoRDGjx8vWFlZCdbW1sJTTz0lbnT4yy+/aLw+Li5OmDBhguDm5iYYGxsLNjY2wqBBg4SVK1cKxcXFan1v3bolLFu2TOjbt69gYWEhWFhYCH369BGWLFki3Lp1S61vTk6O8Pzzzwt+fn6ChYWFYGJiIvj6+gqzZs1S2+Dwdu626WJTa9euFQAIPXv2bLa9/n7e7isqKkrjNUeOHBEmTJgguLi4CEZGRoKzs7Mwfvx44fDhwxp9ly9fLvTt21eQSqWCoaGh4OTkJDz55JNCQkJCiz8Dkb6SCEIz49NERK1o2bJlmD9/PhQKxW33ziEi0hU+JiOiVlV/Zlb37t1RXV2N/fv348svv8Tzzz/PIERE7RLDEBG1KgsLC3zxxRdITU1FZWUlvLy88N5776kdukpE1J7wMRkRERHpNS6tJyIiIr3GMERERER6jWGIiIiI9BonUN+FUqlEVlYWrK2tuZ09ERFRByEIAkpKSuDu7q624WtzGIbuIisrS+PgRyIiIuoY0tPT77qtB8PQXdQfypieng4bGxsdV0NEREQtUVxcDJlMpnG4cnMYhu6i/tGYjY0NwxAREVEH05IpLpxATURERHqNYYiIiIj0GsMQERER6TXOGWoltbW1qK6u1nUZdJ+MjY1haGio6zKIiOgBYhi6T4IgICcnB4WFhbouhVqJra0tXF1dua8UEZGeYBi6T/VByNnZGRYWFvwB2oEJgoCysjLk5uYCANzc3HRcERERPQgMQ/ehtrZWDEIODg66Lodagbm5OQAgNzcXzs7OfGRGRKQHOIH6PtTPEbKwsNBxJdSa6n8/OQeMiEg/MAy1Aj4a61z4+0lEpF8YhoiIiEivMQwRERGRXmMY0lPTp0+HRCLBrFmzNNpeeeUVSCQSTJ8+vUXvVV1djffeew/+/v6wtLSEu7s7pk6diqysLABAVVUVHB0dsWTJkmZfv3z5cjg6OqKqqgo7d+5EREQEnJycYGNjg0GDBmH37t0ar8nPz8ecOXPg7e0NExMTuLm5YcaMGVAoFGr9Fi5cCIlEovbl6uraos9FRET6gWFIj8lkMmzbtg3l5eXitYqKCmzduhVeXl4tfp+ysjKcPHkSH330EU6ePImdO3fiypUrePzxxwEAJiYmeP7557Fx40YIgqDx+qioKEyZMgUmJiY4cOAAIiIi8Mcff+DEiRMICwvDY489hqSkJLF/fn4+Bg4ciL179+Kbb77BtWvXsH37dvz999/o378/kpOT1d6/V69eyM7OFr/Onj2r7a0iIqI2IAgCruXewo2SSp3WwaX1eiwwMBDJycnYuXMnJk+eDADYuXMnZDIZfH19xX4lJSWYNWsWdu3aBRsbG8ydOxe//PIL+vbtizVr1kAqlSI6Olrtvb/66isMGDAACoUCXl5emDlzJtauXYsDBw4gJCRE7BcfH4+rV69i5syZAIA1a9aovc+yZcvwyy+/4LfffkNAQAAAYN68ecjKysK1a9fEUR4vLy/s3r0bXbt2xezZs/Hnn3+K72FkZMTRICKidkAQBPx94xaOJOfjaPJNHEvOR96tSsx7tAdeHO579zdoIwxDrUwQBJRX1z7w72tubHhPq6BmzJiBqKgoMQxt2LABkZGRiI2NFfu89dZbOHToEH799Ve4uLjg448/xsmTJ9G3b9/bvm9RUREkEglsbW0BAP7+/ujfvz+ioqLUwtCGDRswYMAA9O7du9n3USqVKCkpgb29vfjrbdu2YfLkyRoBx9zcHK+88grmz5+P/Px88TVXr16Fu7s7TE1NERwcjGXLlqmFPSIiahua4ecm8m5VqfUxNTJAYXnVbd7hwWAYamXl1bXo+bHmHJe2dmHxaFiYaP/bOWXKFHzwwQdITU2FRCLBoUOHsG3bNjEMlZSUYNOmTfjhhx8wcuRIAKrHWu7u7rd9z4qKCrz//vt47rnnYGNjI16PjIzEO++8g6+//hpWVla4desWfvrpJ6xevfq277Vq1SqUlpZi4sSJAIAbN26gsLAQPXr0aLZ/jx49VMOu165hwIABCA4OxubNm9GtWzdcv34dS5YsweDBg3H+/HlulElE1MrqH3sdTb6Jo8n5OJbSfPjpJ7fDQF8HDPR1wMMyKUyNdLvBLcOQnnN0dMTYsWOxadMmCIKAsWPHwtHRUWxPTk5GdXU1BgwYIF6TSqV46KGHmn2/6upqPPvss1Aqlfjmm2/U2iZNmoS33noL27dvx8yZM7F9+3YIgoBnn3222ffaunUrFi5ciF9++QXOzs4t+jz1c5LqR8keeeQRsc3f3x+DBg2Cn58fNm3ahLfeeqtF70lERM0TBAFX68LPsbrRn5ulmuEnyNsOA30cMNDPAX08dR9+mmIYamXmxoa4sHi0Tr7vvYqMjMSrr74KAPjnP/+p1tY0XDS93lh1dTUmTpyIlJQU7N+/X21UCFCFqAkTJiAqKgozZ85EVFQUJkyYoNEPgBiYfvrpJ4SHh4vXnZycYGtriwsXLjT7WS5dugSJRAI/P79m2y0tLeHv74+rV682205ERLfXOPzUB6Cm4cfMuG7kpx2Hn6YYhlqZRCK5p8dVujRmzBhUVan+MI8erR7k/Pz8YGxsjISEBMhkMgBAcXExrl69qjb3pz4IXb16FTExMbd9BDVz5kyEhobi999/x6FDh7Bs2TKNPlu3bkVkZCS2bt2KsWPHqrUZGBhg4sSJ+P7777F48WK1eUPl5eX45ptvMHr0aHG+UFOVlZW4ePEihg0b1oI7Q0Sk35TKJuEnJR/5zYSfILk9BvraY6CvA/p42sLEqGMtVu9YP7WpTRgaGuLixYvi/2/M2toa06ZNw7vvvgt7e3s4OztjwYIFMDAwEEeLampqMGHCBJw8eRK///47amtrkZOTAwCwt7eHiYmJ+H4hISHo0qULpk6dii5dumD48OFq32/r1q2YOnUq1q5di4EDB4rvY25uDqlUCgBYunQp9u3bh4iICHz22Wfo3bs3UlJSMH/+fFRXV6uNbr3zzjt47LHH4OXlhdzcXCxZsgTFxcWYNm1aK99FIqKOT6kUcCW3BEf/VgWf5sKPubEhgrztEOzTccNPUwxDBADNPqqqt3r1asyaNQvjxo0Tl9anp6fDzMwMAJCRkYFff/0VADRWmMXExCA0NFTtWmRkJD788EO8++67Gt9r/fr1qKmpwezZszF79mzx+rRp07Bx40YAqnlOR48exeLFi/Hyyy8jOzsbDg4OGDNmDLZs2aK2R1JGRgYmTZqEvLw8ODk5YeDAgTh69Cjkcrk2t4eIqFNqHH7qJzwXlKkfUl0fflQTnu3h79Hxw09TEqG5yR8kKi4uhlQqRVFRkUZgqKioQEpKCnx8fMRgoA9KS0vh4eGBVatWifsDdSb6+vtKRJ2fUingUk4JjqWo5vt05vBzp5/fTXFkiO4qKSkJly5dwoABA1BUVITFixcDAJ544gkdV0ZERHdSqxRwMbtYXOqemJqPovI7hR8H+HtIO2T4uR8MQ9Qin3/+OS5fvgwTExP069cP8fHxakvwiYhI92pqlTifVSxOdk5MzUdJRY1aHwsTQwR52zea8yOFsaF+hZ+mGIborgICAnDixAldl0FERE1U1ypxJqNIfOx1Iq0AtyrVw4+1qZFqwrOvA4J97NHbg+GnKYYhIiKiDqKyplYVfuoee51IK9A4AsrGzAgD6kZ9gn0c0NPdBoYG2h/XpE8YhoiIiNqpiupaJCkKxZGfk4oCVNYo1frYWRhjgI89gn0cEOxrj+6uDD/aYhgiIiJqJ8qranFSUaAa+UnJx6n0QlQ1CT8OliYI9m0IP92crWHA8HNfGIaIiIh0pLSyBifSCsSRn9MZhaiuVd/xxsnaFME+9gj2dcAgX3v4OVlpHJFE94dhiIiI6AEpqajG8bQC8Vyvc5lFqFGqhx9XGzMM9LUXJzz7OFoy/LQxhiEiIqI2UlRWjYTUfCSkqJa6n8ssQpPsAw9bcwT72mNg3WMvL3sLhp8HjGGIiIioldy8VYmEujO9jqXk41JOMZqe8+BlbyHu8RPsaw9POwvdFEsibjSgp6ZPnw6JRIJZs2ZptL3yyiuQSCSYPn16i97L398fL7zwQrNtW7duhbGxMa5fvw4AyM/Px5w5c+Dt7Q0TExO4ublhxowZUCgUaq9bt24d+vTpAxsbG9jY2GDQoEH4888/tfuQRERtLLe4Ar+dzsL8XWcRsToO/Zbsxf98fxIbD6fiYrYqCPk6WWLSAC+seaYvDr8/AgfmhmHl0w/jqX6eDELtBEeG9JhMJsO2bdvwxRdfwNzcHIDqXK6tW7eqHXZ6NzNnzsTHH3+ML7/8EhYW6n+xN2zYgHHjxsHFxQX5+fkYOHAgTExM8M0336B3795ITU3F/Pnz0b9/fxw5cgS+vr4AAE9PT6xYsQJdunQBAGzatAlPPPEEkpKS0KtXr1a6A0RE2sksLFc98kpWjfyk5JVq9HnIxRrBvvYY4KP6crbmGYftHcOQHgsMDERycjJ27tyJyZMnAwB27twJmUwmhhIAKCkpwaxZs7Br1y7x1PpffvkFffv2xZo1azBlyhS89957+OmnnzBt2jTxdQqFAvv378cvv/wCAJg3bx6ysrJw7do1uLq6AgC8vLywe/dudO3aFbNnzxZHfx577DG1WpcuXYp169bh6NGjDENE9EAIggBFfpnqkVfdoaYZBeVqfSQSoKebjbjPzwAfe9hbmuioYrpXDEOtTRCA6rIH/32NLVR/K7U0Y8YMREVFiWFow4YNiIyMRGxsrNjnrbfewqFDh/Drr7/CxcUFH3/8MU6ePIm+ffsCABwcHPDEE08gKipKLQxFRUXBxcUFjzzyCJRKJbZt24bJkyeLQaieubk5XnnlFcyfPx/5+fmwt7dXa6+trcVPP/2E0tJSDBo0SOvPSETUEoIg4O8bpXVzflSjPznFFWp9DA0k6O0hVS1197FHkLc9pObGOqqYWgvDUGurLgOWuT/47/thFmBiqfXLpkyZgg8++ACpqamQSCQ4dOgQtm3bJoahkpISbNq0CT/88ANGjhwJQBVy3N3VP2NkZCQeffRRJCcnw9fXF4IgYOPGjZg+fToMDQ1x/fp1FBYWokePHs3W0aNHDwiCgGvXrmHAgAEAgLNnz2LQoEGoqKiAlZUVfv75Z/Ts2VPrz0hE1BylUsCV3BJV+Kl77JV3q1Ktj7GhBA972qpGfnwd0E9uBytT/ujsbPg7quccHR0xduxYbNq0CYIgYOzYsWqn0ScnJ6O6uloMKAAglUrx0EMPqb3PqFGj4OnpiaioKHzyySfYv38/UlNTMWPGjBbVIdQtt2i8nPShhx7CqVOnUFhYiB07dmDatGmIi4tjICKie1KrFHAxu7jusddNJKbmo6CsWq2PiZEBAr1sMcDHAQN97BHgZQdzE0MdVUwPCsNQazO2UI3S6OL73qPIyEi8+uqrAIB//vOfam3NhZTG1+sZGBhg+vTp2LhxIxYtWoSoqCgMHz4cXbt2BQA4OTnB1tYWFy5caLaGS5cuQSKRwM/PT7xmYmIiTqAOCgpCYmIi1q5di/Xr19/zZyUi/VFdq8T5rGIcS1bt8ZOYmo+SCvUT3c2NDRHkbYcB3qqRn4dlUpgaMfzoG4ah1iaR3NPjKl0aM2YMqqqqAACjR49Wa/Pz84OxsTESEhIgk8kAAMXFxbh69SpCQkLU+s6YMQNLlizBzp07sXPnTnz77bdim4GBASZOnIjvv/8eixcvVps3VF5ejm+++QajR4/WmC/UmCAIqKysvG07Eem3iupanE4vREJKPhJSVSe6l1Wpn+huZWqEIG878Vwvfw8pjA25y4y+YxgiGBoa4uLFi+L/b8za2hrTpk3Du+++C3t7ezg7O2PBggUwMDDQGC3y8fHBiBEj8NJLL8HY2BgTJkxQa1+6dCn27duHiIgIfPbZZ+jduzdSUlIwf/58VFdXq41Kffjhh3jkkUcgk8lQUlIizmP666+/2uguEFFHU3+uV0JKPhLqDzWtVT/U1NbCGEFye9XxFj4O6OFmDSOGH2qCYYgAADY2NrdtW716NWbNmoVx48aJS+vT09NhZqa5d8bMmTOxb98+vPTSSxp7Djk6OuLo0aNYvHgxXn75ZWRnZ8PBwQFjxozBli1b1PY2un79OqZMmYLs7GxIpVL06dMHf/31FyIiIlrvQxNRh1JUVo3EVNWoT/3RFrVKzUNNB9St9Ar2cUBXZyue6E53JRGaTv4gNcXFxZBKpSgqKtIIDBUVFUhJSYGPj0+zwaCzKi0thYeHB1atWoWZM2fqupxWp6+/r0TtTW5JBRJTCsRzvS5fL9E42sLTzlwMPwN8HODtwHO9SOVOP7+b4sgQ3VVSUhIuXbqEAQMGoKioCIsXLwYAPPHEEzqujIg6k/rdneuXuic3s7uzr5NlXfBRhR8PW3MdVEqdDcMQtcjnn3+Oy5cvw8TEBP369UN8fLzaEnwiIm0IgoCUvFJxvs+xlHxkFmru7tzd1UYMP/297eFkbaqjiqkzYxiiuwoICMCJEyd0XQYRdWD1GxweS24IP003ONTY3VluD6kFd3emtscwREREra6mbo+f+uCTmJqPonLNDQ77ymzFkZ9ALztYcndn0gH+qSMiovtWv8dPYt1Kr5NpBShtssePhYkh+skbNjjs4ymFmTE3OCTdYxgiIiKt3aqswcm77PFjY2ZUN9FZNdm5l7sNNzikdolhiIiI7qqgtEq1x0/d7s7ns4o19vhxtDJVm+z8kKs1DLnHD3UADENERKQhp6gCCan54lL3K9dvafThHj/UWTAMERHpOUEQoMgvw7G6R14JKflQ5Jdp9OvibCWGn/7e9nDnHj/USTAMERHpGaVSwNXcW+LOzomp+bherL7M3UAC9HS3wQBvBwzwsUOQtz0crbjHD3VOnMmmp6ZPnw6JRIJZs2ZptL3yyiuQSCSYPn16i96ruroa7733Hvz9/WFpaQl3d3dMnToVWVlZAICqqio4OjpiyZIlzb5++fLlcHR0RFVVFXbu3ImIiAg4OTnBxsYGgwYNwu7duzVek5+fjzlz5sDb2xsmJiZwc3PDjBkzoFAo1Pp5e3tDIpFofM2ePbtFn42oM6ipVeJ0eiH+fSAZL2w6jsAl0Ri95gA++uU8fj+TjevFlTA2lCBIbodXQv0QNaM/Ti0Yhd9fG4aPH+uJMb3dGISoU+PIkB6TyWTYtm0bvvjiC5ibq4a7KyoqsHXrVrVDU++mrKwMJ0+exEcffYSHH34YBQUFmDNnDh5//HEcP34cJiYmeP7557Fx40bMmzdPY05BVFQUpkyZAhMTExw4cAARERFYtmwZbG1tERUVhcceewzHjh1DQEAAAFUQGjhwIExMTPDNN9+gd+/eSE1Nxfz589G/f38cOXIEvr6+AIDExETU1jYs7z137hwiIiLw9NNP3+/tI2q36pe51092bm6Zu7mxapl7f2/VhOcAL1sucye9xTCkxwIDA5GcnIydO3di8uTJAICdO3dCJpOJYQIASkpKMGvWLOzatUs8tf6XX35B3759sWbNGkilUkRHR6u991dffYUBAwZAoVDAy8sLM2fOxNq1a3HgwAGEhISI/eLj43H16lXxwNc1a9aovc+yZcvwyy+/4LfffhPD0Lx585CVlYVr167B1dUVAODl5YXdu3eja9eumD17Nv78808AgJOTk9r7rVixAn5+fmo1EHV0JRXVOJFWgMTUfCSmFNxxmXt9+OntIeUyd6I6DEOtTBAElNeU371jKzM3Mr+nVRwzZsxAVFSUGIY2bNiAyMhIxMbGin3eeustHDp0CL/++itcXFzw8ccf4+TJk+jbt+9t37eoqAgSiQS2trYAAH9/f/Tv3x9RUVFqQWTDhg0YMGAAevfu3ez7KJVKlJSUwN7eXvz1tm3bMHnyZDEIiffA3ByvvPIK5s+fj/z8fPE19aqqqrBlyxa89dZbXPFCHVr9ae71S90v5RSjySp3tWXuA3zs8ZCLNQy4zJ2oWQxDray8phzBPwQ/8O977LljsDC20Pp1U6ZMwQcffIDU1FRIJBIcOnQI27ZtE8NQSUkJNm3ahB9++AEjR44EoHqs5e7uftv3rKiowPvvv4/nnnsONjY24vXIyEi88847+Prrr2FlZYVbt27hp59+wurVq2/7XqtWrUJpaSkmTpwIALhx4wYKCwvRo0ePZvv36NEDgiDg2rVrGDBggFrbrl27UFhY2OK5UETtgSAISLtZhoTUfCTWTXZOvam50svL3gL9ve3R39sOwb5c5k6kDYYhPefo6IixY8di06ZNEAQBY8eOVTuNPjk5GdXV1WrBQiqV4qGHHmr2/aqrq/Hss89CqVTim2++UWubNGkS3nrrLWzfvh0zZ87E9u3bIQgCnn322Wbfa+vWrVi4cCF++eUXODs7t+jzCILqP4+b+yHw3Xff4ZFHHrljkCPStVqlgIvZxapHXqn5SEwtwI0S9ZVeEgnwkIu1+Nirv7c9XKVmOqqYqONjGGpl5kbmOPbcMZ1833sVGRmJV199FQDwz3/+U63tduGi/npj1dXVmDhxIlJSUrB//361USFAFaImTJiAqKgozJw5E1FRUZgwYYJGPwBiYPrpp58QHh4uXndycoKtrS0uXLjQ7Ge5dOkSJBIJ/Pz81K6npaVh79692Llz5+1uA5FO1E92Pl53tMXJtAKUVNao9TExNEAfTyn6+9hjgLc9AuV2kJrzNHei1sIw1MokEsk9Pa7SpTFjxqCqqgoAMHr0aLU2Pz8/GBsbIyEhATKZDABQXFyMq1evqs39qQ9CV69eRUxMDBwcHJr9XjNnzkRoaCh+//13HDp0CMuWLdPos3XrVkRGRmLr1q0YO3asWpuBgQEmTpyI77//HosXL1abN1ReXo5vvvkGo0eP1pgvFBUVBWdnZ433I3rQisqrVWd61T32OpNRpDHZ2crUqG6ll2q118MyrvQiaksdLgxVVlYiODgYp0+fRlJS0h0n8U6fPh2bNm1SuxYcHIyjR4+2cZUdi6GhIS5evCj+/8asra0xbdo0vPvuu7C3t4ezszMWLFgAAwMDcbSopqYGEyZMwMmTJ/H777+jtrYWOTk5AAB7e3uYmJiI7xcSEoIuXbpg6tSp6NKlC4YPH672/bZu3YqpU6di7dq1GDhwoPg+5ubmkEqlAIClS5di3759iIiIwGeffYbevXsjJSUF8+fPR3V1tcbollKpRFRUFKZNmwYjow73R546uOvFFXWrvPKRkFqASznFaDqw6mhligE+duIjrx5uNjzTi+gB6nA/GebOnQt3d3ecPn26Rf3HjBmDqKgo8deNfzBTg+YeVdVbvXo1Zs2ahXHjxolL69PT02FmppqjkJGRgV9//RUANMJpTEwMQkND1a5FRkbiww8/xLvvvqvxvdavX4+amhrMnj1bbWPEadOmYePGjQBU85yOHj2KxYsX4+WXX0Z2djYcHBwwZswYbNmyRWOPpL1790KhUCAyMrKlt4PongiCgJS80rpVXqrVXs0da+HtUDfZuW7ODyc7E+mWRGhu8kc79eeff+Ktt97Cjh070KtXrxaNDBUWFmLXrl33/D2Li4shlUpRVFSkERgqKiqQkpICHx8fMRjog9LSUnh4eGDVqlXi/kCdib7+vpL2amqVuJhdgoTUfByvm/Ccd6tKrY9EAvRwtWk02dkOzjb8c0XU1u7087upDjMydP36dbz44ovYtWsXLCxaPicnNjYWzs7OsLW1RUhICJYuXXrHlUmVlZWorGxYuVFcXHxfdXcGSUlJuHTpEgYMGICioiIsXrwYAPDEE0/ouDKiB6usqgan0guRmFKA42nN7+xsYmSAvp626F/32CtQbgcbM052JmrPOkQYEgQB06dPx6xZsxAUFITU1NQWve6RRx7B008/DblcjpSUFHz00UcYMWIETpw4AVPT5s/ZWb58ORYtWtSK1XcOn3/+OS5fvgwTExP069cP8fHxakvwiTqjm7cqcTytQLW/T1oBzmcWoabJ7obWZkZqx1r4e0g52Zmog9HpY7KFCxfeNXgkJibi8OHD2L59Ow4cOABDQ0OkpqbCx8fnro/JmsrOzoZcLse2bdswfvz4Zvs0NzIkk8n4mEyP8PdVPwmCAEV+GRJTC3A8VXWmV/KNUo1+rjZmdUvcVSe5d3Ox5mRnonaowzwme/XVV2+74V49b29vLFmyBEePHtUYzQkKCsLkyZM1VozdjpubG+RyOa5evXrbPqamprcdNSKizqPx5obHU1WTnXObbG4IAN1crBBUN9env7c9PGzv7egbImq/dBqGHB0dW/So5csvv8SSJUvEX2dlZWH06NHYvn07goNbfvTFzZs3kZ6eDjc3t3uq93Y60Bx0agH+fnZO5VW1OJVeKI76JCkKcavJ5obGhhL08bRFkLcd+svt0U9uBztLrkAl6uw6xJyhpkulraysAKg2BPT09BSvd+/eHcuXL8eTTz6JW7duYeHChXjqqafg5uaG1NRUfPjhh3B0dMSTTz7ZKnUZG6smRZaVlcHc/N53gKb2paxMtRS6/veXOqb80iocT81XzflJzce5zCJU1zaZ72NqhEC5HQb42CNIbsfNDYn0VIcIQy11+fJlFBUVAVBtHnj27Fls3rwZhYWFcHNzQ1hYGLZv3w5ra+tW+X6GhoawtbVFbm4uAMDCgnuFdGSCIKCsrAy5ubmwtbXV2ICS2i9BEJBRUK52nte13Fsa/VxsTMWNDYO87dDdlZsbElEH22dIF+42AUsQBOTk5KCwsPDBF0dtwtbWFq6urgy27VitUsClnGJxrk9iaj6uF2vO9+nibCXO9envbQ9PO873IdIXHWYCdWcgkUjg5uYGZ2dnVFdX67ocuk/GxsYcEWqHblXWIElRgOOpBTipKGh2vo+RgQT+nlLVqI9ctdLLnvN9iKgFGIZaiaGhIX+IErUCQRCQWViOE2mq8HMiTXWeV5PtfWBlaoQAL1sM8LZHkLc9+spsYW7Cv4NEpD2GISLSqepaJS5mF4vB50RaAXKKKzT6ediaI8jbDkFyO/ST2+MhV+7vQ0Stg2GIiB6oovJqnFQU4ESq6kiL0+lFKK9WP9LCyECCXu42CJTbIahuiburlBtgElHbYBgiojZTv6vz8dQCHE8rwMm0AlzJLUHTZRs2dUda9Ksb9XlYJoWFCf95IqIHg//aEFGrqapR4lxWkTjqcyKtEHm3NFd5eTtYoF/diE+Qtx26OFnBgI+8iEhHGIaI6J4VlFapJjrXjfqczihEZY1SrY+xoQT+HlIEedsj0Es1+uNkzSNviKj9YBgiohYRBAHJeaXiqM/xtIJmDzK1szBGP7lqU8N+cjue4k5E7R7DEBE1q6yqBqfTi1STndNU+/sUlmnupeXnZKma5FwXfnwdLbmxIRF1KAxDRKS2t8/JtAKcUBTgYnYJapts7mNqZICHPW1VwafukRcPMiWijo5hiEgPVdbU4nxWsSr41H3llmhOdHaTmiFQrgo+gXI79HSzgYmRgQ4qJiJqOwxDRHogt6QCJ9MKxUdeZzOLUNVkonPjvX36ye0Q6GUHd1tzHVVMRPTgMAwRdTI1tUpcyilBUl3wOaEoQHp+uUY/B0sTBHjZifv7+HtIeZwFEeklhiGiDq6wrApJioZRn1PphSirUt/RWSIBHnKxFh959ZPbQe5gwYnORERgGCLqUJRKAcl5t+omOhfihKIA13JvafSzNjVCgNwOgV626Ce3Q1+ZLazNjHVQMRFR+8cwRNSOlVbW4HR6obi0/aSiEEXlmsvbfR0tEVg3z6ef3A5dnbmjMxFRS91TGKqurkZOTg7Kysrg5OQEe3v71q6LSO/Un+Ml7uuTVohLOcVosrodZsZ1y9vrwk+g3A72XN5ORHTPWhyGbt26he+//x5bt25FQkICKisbluF6enpi1KhReOmll9C/f/82KZSos6morsWZjCJx1CdJUYC8W1Ua/TxszRHgZYsguSr49HCzgbEhl7cTEbWWFoWhL774AkuXLoW3tzcef/xxvP/++/Dw8IC5uTny8/Nx7tw5xMfHIyIiAgMHDsRXX32Frl27tnXtRB2GIAjIKqoQ9/VJUhTgfFYxapoM+5gYGqC3h4044hPoZQdXqZmOqiYi0g8SQRCEu3V6+umn8fHHH8Pf3/+O/SorK/Hdd9/BxMQEL7zwQqsVqUvFxcWQSqUoKiqCjY2NrsuhDqLxpoYnFapHXjnFFRr9nK1N1R539XK34TleREStQJuf3y0KQ/qMYYhaIre4otEZXoXNbmpoaCBBTzcb9JPbIaBulZeHrTmXtxMRtQFtfn5zNRmRlqprlbiUXaJ2gGlGgeamhvaWJnUjPrYI9LJDH08pLEz4V46IqL3R+l/m0tJSrFixAvv27UNubi6USvX/+k1OTm614ojag/zSKvFx14m0ApzJKEJ5tfqmhgYSoJuLtfjIi5saEhF1HFqHoRdeeAFxcXGYMmUK3Nzc+I89dSq1SgFXc0vEpe0nFQVIySvV6GdjZiQeZRHoZYeHZVJuakhE1EFpHYb+/PNP/N///R+GDBnSFvUQPVDFFdU4pWjY1PCUohAllTUa/bo4W4m7OQd62cHPiZsaEhF1FlqHITs7O26ySB2SIAhIyStt2M05rRBXckvQdAmBpYkh+nrZiiu8AmS2sLXgpoZERJ2V1mHok08+wccff4xNmzbBwsKiLWoiahVlVTU4nV5UF3xUAaigTPMoC7mDhRh8+nnZ4SFXaxhy1IeISG9oHYZWrVqFv//+Gy4uLvD29oaxsfo8iZMnT7ZacUQtJQgCMgvL6+b6qJa3X8guRm3TTQ2NDPCwp1Tc0DDQyw5O1qY6qpqIiNoDrcPQP/7xjzYog0g7lTW1OJdZjKS6FV4n0gqQW1Kp0c/Vxgz9vBtWePV0s4GJEY+yICKiBtx08S646WL7oLGpYUYRqmrVt3UwMpCgl7uN6nFX3ciPu625jiomIiJdeiCbLp44cQIXL16ERCJBz549ERAQcK9vRaSmplaJSzkNmxqeSGt+U0MHSxPxcVc/uR38PaQwN+FRFkREpB2tw1Bubi6effZZxMbGwtbWFoIgoKioCGFhYdi2bRucnJzaok7qxApKq5CUXiDu7XMqvfCOmxrWj/pwU0MiImoNWoeh1157DcXFxTh//jx69OgBALhw4QKmTZuG119/HVu3bm31IqnzUCoFXLtxS5zofEJRgOQbmpsaWpsZiROc+8m5qSEREbUdrecMSaVS7N27F/3791e7npCQgFGjRqGwsLA169M5zhm6PyUV1TidXqR63KUoQJKiACUVmpsa+jpZol/9js5yO3ThpoZERHQf2nTOkFKp1FhODwDGxsYa55SRfhEEAWk3y8TgczKtAJeva25qaG5siL4yWwTKVTs6B8jsYGfJTQ2JiEg3tA5DI0aMwBtvvIGtW7fC3d0dAJCZmYk333wTI0eObPUCqf0qr6rFmYxCnKw7ziJJUYCbpVUa/TztzNXm+nR3tYaRIZe3ExFR+6B1GPr666/xxBNPwNvbGzKZDBKJBAqFAv7+/tiyZUtb1EjtgCAIyCqqUM3zqdvN+UJWMWqabmpoaAB/T6naOV7ONmY6qpqIiOjutA5DMpkMJ0+eRHR0NC5dugRBENCzZ0+Eh4e3RX2kI1U1SpzPKqob8VGN/OQUV2j0c7Y2FUd9Arzs0NvDBqZGXN5OREQdBzddvAt9mUCdW1KBk2mF4o7OZzKLUFWjPgfM0ECCnm42CPSyFTc29LA15/J2IiJqd1p9AvWXX36Jl156CWZmZvjyyy/v2Pf1119veaWkE7VKAVeul4gbGp5IK4Aiv0yjn62FMfrVHWAa6KVa3m5hcs/7dBIREbVLLRoZ8vHxwfHjx+Hg4AAfH5/bv5lEguTk5FYtUNc6w8hQSUU1TqUXisEnSVGIW5Xqy9slEqCbszUC5bbi3j4+jpYc9SEiog6p1UeGUlJSmv3/1P4IgoCMgnIcT8uvCz+FuJxTjCbznGFpYoi+XrboJ7dHP7kd+spsITXnpoZERKR/tH7msXjxYrzzzjuwsLBQu15eXo6VK1fi448/brXi6O4qa2pxPqsYJ1ILxP19bjRzenv98vaguk0NH3Lh8nYiIiLgHiZQGxoaIjs7G87OzmrXb968CWdnZ9TW1t7mlR1Te3tMlnerUlzefruJzsaGEvRyl6qFHxcubyciIj3SpjtQC4LQ7DyS06dPw97eXtu3oztQKgVczb3VaKJzPlJvak50trc0Eef59JPboY+nFGbGXN5ORETUEi0OQ3Z2dpBIJJBIJOjWrZtaIKqtrcWtW7cwa9asNilSX5RW1uB0eiGON9rYsLlzvLq5WIkbGnKiMxER0f1pcRhas2YNBEFAZGQkFi1aBKlUKraZmJjA29sbgwYNapMiOyNBEJBZWK62vP1ituZEZwsT1Tle9QeYBsrsILXgRGciIqLW0uIwNG3aNACqZfaDBw9u9rBWarnlf17Cvw5obkPgYdtwjlc/Oc/xIiIiamtazxkKCQkR/395eTmqq6vV2tvDJOOO4CEXaxgZSNDL3QaBcjsEye0RKLeFm9Rc16URERHpFa3DUFlZGebOnYsff/wRN2/e1GjvbKvJ2sqj/m541N8N5iac6ExERKRLWj9/effdd7F//3588803MDU1xX/+8x8sWrQI7u7u2Lx5c1vU2CmZmxgyCBEREbUDWo8M/fbbb9i8eTNCQ0MRGRmJYcOGoUuXLpDL5fj+++8xefLktqiTiIiIqE1oPTKUn58vnk9mY2OD/Px8AMDQoUNx4MCB1q2OiIiIqI1pHYZ8fX2RmpoKAOjZsyd+/PFHAKoRI1tb29asjYiIiKjNaR2GZsyYgdOnTwMAPvjgA3Hu0Jtvvol333231QskIiIiaktan03WlEKhwPHjx+Hn54eHH364tepqN9rb2WRERER0d216NllTXl5e8PLyut+3ISIiItIJrR+Tvf766/jyyy81rn/99deYM2dOa9RERERE9MBoHYZ27NiBIUOGaFwfPHgw/vd//7dViiIiIiJ6ULQOQzdv3lQ7pLWejY0N8vLyWqUoIiIiogdF6zDUpUsX/PXXXxrX//zzT/j6+rZKUUREREQPitYTqN966y28+uqruHHjBkaMGAEA2LdvH1atWoU1a9a0dn1EREREbUrrMBQZGYnKykosXboUn3zyCQDA29sb69atw9SpU1u9QCIiIqK21OJ9hm7dugUrKyu1azdu3IC5ubnG9c6E+wwRERF1PNr8/G7xnCFHR0c88sgjWLduHTIzMwEATk5ODywIeXt7QyKRqH29//77d3yNIAhYuHAh3N3dYW5ujtDQUJw/f/6B1EtEREQdQ4vD0OXLl/Hoo49ix44d8PX1Rf/+/fHJJ5/gzJkzbVmfmsWLFyM7O1v8mj9//h37f/bZZ1i9ejW+/vprJCYmwtXVFRERESgpKXlAFRMREVF71+IwJJfL8dprr2Hv3r3Izc3FW2+9hfPnz2P48OHw8fHBG2+8gf3796O2trbNirW2toarq6v4dadRKUEQsGbNGsybNw/jx49H7969sWnTJpSVleGHH35osxqJiIioY9F6aT0ASKVSTJo0Cdu2bUNeXh7Wr18PpVKJGTNmwMnJCd9//31r1wkA+PTTT+Hg4IC+ffti6dKlqKqqum3flJQU5OTkYNSoUeI1U1NThISE4PDhw21SHxEREXU8LV5NdurUKfTt21fzDYyMMGrUKIwaNQpfffUVkpKSUFNT05o1AgDeeOMNBAYGws7ODgkJCfjggw+QkpKC//znP832z8nJAQC4uLioXXdxcUFaWtptv09lZSUqKyvFXxcXF7dC9URERNRetXhkKDAwEP369cO6detQVFR0234BAQHo379/i95z4cKFGpOim34dP34cAPDmm28iJCQEffr0wQsvvIBvv/0W3333HW7evHnH7yGRSNR+LQiCxrXGli9fDqlUKn7JZLIWfRYiIiLqmFq8tP7IkSPYsGEDfvzxR1RXV2P8+PGYOXMmwsLC7vmb5+Xl3fUID29vb5iZmWlcz8zMhKenJ44ePYrg4GCN9uTkZPj5+eHkyZMICAgQrz/xxBOwtbXFpk2bmv1+zY0MyWQyLq0nIiLqQLRZWt/ix2SDBg3CoEGD8OWXX+LHH39EVFQUwsPD4e3tjcjISEybNg2enp5aFero6AhHR0etXlMvKSkJAODm5tZsu4+PD1xdXREdHS2GoaqqKsTFxeHTTz+97fuamprC1NT0nmoiIiKijkfrCdTm5uaYNm0aYmNjceXKFUyaNAnr16+Hj48PHn300baoEUeOHMEXX3yBU6dOISUlBT/++CNefvllPP744/Dy8hL7de/eHT///DMA1eOxOXPmYNmyZfj5559x7tw5TJ8+HRYWFnjuuefapE4iIiLqeLQ+jqMxPz8/vP/++5DJZPjwww+xe/fu1qpLjampKbZv345FixahsrIScrkcL774IubOnavW7/Lly2rzmebOnYvy8nK88sorKCgoQHBwMPbs2QNra+s2qZOIiIg6nhbPGWoqLi4OGzZswI4dO2BoaIiJEydi5syZGDhwYGvXqFM8joOIiKjjaZM5QwCQnp6OjRs3YuPGjUhJScHgwYPx1VdfYeLEibC0tLyvoomIiIh0ocVhKCIiAjExMXBycsLUqVMRGRmJhx56qC1rIyIiImpzLQ5D5ubm2LFjB8aNGwdDQ8O2rImIiIjogWlxGPr111/Vfn3t2jX8/fffGD58OMzNze+6mSERERFRe6T10vqbN29i5MiR6NatGx599FFkZ2cDAF544QW8/fbbrV4gERERUVvSOgy9+eabMDY2hkKhgIWFhXj9mWeewV9//dWqxRERERG1Na33GdqzZw92796tsdt0165d73gAKhEREVF7pPXIUGlpqdqIUL28vDweY0FEREQdjtZhaPjw4di8ebP4a4lEAqVSiZUrV97Xoa1EREREuqD1Y7KVK1ciNDQUx48fR1VVFebOnYvz588jPz8fhw4daosaiYiIiNqM1iNDPXv2xJkzZzBgwABERESgtLQU48ePR1JSEvz8/NqiRiIiIqI2c89nk+kLnk1GRETU8Wjz87tFI0MKhUKrAjIzM7XqT0RERKQrLQpD/fv3x4svvoiEhITb9ikqKsK///1v9O7dGzt37my1AomIiIjaUosmUF+8eBHLli3DmDFjYGxsjKCgILi7u8PMzAwFBQW4cOECzp8/j6CgIKxcuRKPPPJIW9dNRERE1Cq0mjNUUVGBP/74A/Hx8UhNTUV5eTkcHR0REBCA0aNHo3fv3m1Zq05wzhAREVHHo83Pb06gvguGISIioo6n1SdQExEREXVWDENERESk1xiGiIiISK8xDBEREZFeu6dT64mIiIg6C63DkIuLCyIjI3Hw4MG2qIeIiIjogdI6DG3duhVFRUUYOXIkunXrhhUrViArK6staiMiIiJqc1qHocceeww7duxAVlYW/ud//gdbt26FXC7HuHHjsHPnTtTU1LRFnURERERtolU2Xfzqq6/w7rvvoqqqCo6Ojpg1axbef/99WFhYtEaNOsVNF4mIiDoebX5+t+hssubk5ORg8+bNiIqKgkKhwIQJEzBz5kxkZWVhxYoVOHr0KPbs2XOvb09ERET0QGgdhnbu3ImoqCjs3r0bPXv2xOzZs/H888/D1tZW7NO3b18EBAS0Zp1EREREbULrMDRjxgw8++yzOHToEPr3799sH19fX8ybN+++iyMiIiJqa1rPGSorK+sUc4FainOGiIiIOp42nTNUU1OD4uJijesSiQSmpqYwMTHR9i2JiIiIdEbrMGRrawuJRHLbdk9PT0yfPh0LFiyAgQFP+yAiIqL2TeswtHHjRsybNw/Tp0/HgAEDIAgCEhMTsWnTJsyfPx83btzA559/DlNTU3z44YdtUTMRERFRq9E6DG3atAmrVq3CxIkTxWuPP/44/P39sX79euzbtw9eXl5YunQpwxARERG1e1o/xzpy5Eizy+YDAgJw5MgRAMDQoUOhUCjuvzoiIiKiNqZ1GPL09MR3332ncf27776DTCYDANy8eRN2dnb3Xx0RERFRG9P6Mdnnn3+Op59+Gn/++Sf69+8PiUSCxMREXLp0Cf/7v/8LAEhMTMQzzzzT6sUSERERtbZ7OpssLS0N3377LS5fvgxBENC9e3e8/PLL8Pb2boMSdYv7DBEREXU8bbbPUHV1NUaNGoX169dj+fLl91UkERERUXug1ZwhY2NjnDt37o77DBERERF1JFpPoJ46dWqzE6iJiIiIOiKtJ1BXVVXhP//5D6KjoxEUFARLS0u19tWrV7dacURERERtTeswdO7cOQQGBgIArly5otbGx2dERETU0WgdhmJiYtqiDiIiItJXggDocEDlnk9SvXbtGnbv3o3y8nIAwD2s0CciIiJ9VF0BJMcC0R8D64YC53botBytR4Zu3ryJiRMnIiYmBhKJBFevXoWvry9eeOEF2NraYtWqVW1RJxEREXVUggDcuAz8vV/1lXoQqClvaP97P+A/QWflaR2G3nzzTRgbG0OhUKBHjx7i9WeeeQZvvvkmwxAREREBZfmq0Z+/9wF/xwDFmertVi6A3wjAbyTgG6qLCkVah6E9e/Zg9+7d8PT0VLvetWtXpKWltVphRERE1IHUVgMZiapRnmv7gKwkAI2m0BiaAvLBqgDUZSTg3FOn84Qa0zoMlZaWwsLCQuN6Xl4eTE1NW6UoIiIi6gBu/l336CsGSDkAVJWotzv3rBv9CQPkQwBjc93UeRdah6Hhw4dj8+bN+OSTTwColtMrlUqsXLkSYWFhrV4gERERtRMVRarQUz/3pyBVvd3cXhV8/Eaq/tfGXSdlakvrMLRy5UqEhobi+PHjqKqqwty5c3H+/Hnk5+fj0KFDbVEjERER6YKyVvW469o+VfjJSASE2oZ2AyNANlAVfLqMBFwfBgzueaG6zmgdhnr27IkzZ85g3bp1MDQ0RGlpKcaPH4/Zs2fDzc2tLWokIiKiB6UwvWHkJzkWqChUb3foUvfoawTgPRQwtdZFla1KInCDoDsqLi6GVCpFUVERbGxsdF0OERFR66oqVS11rw9AeeqnS8BUCviGNMz9sfPWSZna0ubnt9YjQwBQWFiIhIQE5ObmQqlUqrVNnTr1Xt6SiIiIHgSlErh+tmHVl+IooKxuaJcYAB5BDau+3AMBw3uKCx2G1p/ut99+w+TJk1FaWgpra2u188gkEgnDEBERUXtTnKVa8VX/6KssT71d6gV0qXv05RMCmNvqokqd0ToMvf3224iMjMSyZcuaXWJPREREOlZVCqQeqgs/McCNS+rtJlaq+T5+I1UByMGv3ez5owtah6HMzEy8/vrrDEJERETthVIJ5Jxu2POn6aMvSACPQMA3TBV+PPsDRiY6K7e90ToMjR49GsePH4evr29b1ENEREQtUZSh/uirPF+9XepVt+fPCMBnOGBhr5MyOwKtw9DYsWPx7rvv4sKFC/D394exsbFa++OPP95qxREREVGdyluqVV/JMc2v+jKxBnyGNSx7t/fV60df2tB6ab3BHTZTkkgkqK2tvW17R8Sl9UREpBPKWiD7VMOjr/SEZlZ99VMFH98wwDMIMDS+7dvpmzZdWt90KT0RERG1kkJFQ/hpbsNDW3nDyI/PMMDcThdVtoqKmgoczjqM6LRoPNX1KQS5BumslvvaOKCiogJmZmatVQsREZF+qShu2PAwOQa4eU293dRGNd+nfu6Pfceer1tWXYZDWYcQnRqNuIw4lNWUAQAsjCw6Vhiqra3FsmXL8O233+L69eu4cuUKfH198dFHH8Hb2xszZ85sizqJiIg6vvqzvup3e85IBJQ1De0SQ9XjrvpHXx79OvyGh6XVpTiQcQDRadGIz4hHRW2F2OZq6YoIeQQe9XlUhxXeQxhaunQpNm3ahM8++wwvvviieN3f3x9ffPEFwxAREVFj+Sl1k55jgJQ41cnvjdn7Nix59xkGmEl1U2crKqkqQWx6LKLTonEo8xCqlFVim4eVB0bJRyFCHoHejr3VNm/WFa3D0ObNm/Gvf/0LI0eOxKxZs8Trffr0waVLl+7wSiIiIj1QXgikHGhY9VWQqt5uJlXt8uwXpgpB9j66qLLVFVUWISY9BtFp0TiSdQTVjSZ7e1l7YZS3KgD1sO/RLgJQY/e06WKXLl00riuVSlRXVzfzitbh7e2NtLQ0tWvvvfceVqxYcdvXTJ8+HZs2bVK7FhwcjKNHj7ZJjUREpIdqq1WPu+r3/Mk6CQiNFhsZGAGeAxrCj3tAh3/0Va+gogD7FfsRnRaNY9nHUCM0PPLzkfqII0Dd7Lq1uwDUmNa/G7169UJ8fDzkcrna9Z9++gkBAQGtVlhzFi9erPZozsrK6q6vGTNmDKKiosRfm5hwx00iIroPggDkXW0Y+Uk9CFTdUu/j2K3u0VeY6tgLU2vd1NoG8srzsF+xH3vS9uB4znHUCg1b6nS164oIeQRGyUfBz9ZPh1VqR+swtGDBAkyZMgWZmZlQKpXYuXMnLl++jM2bN+P3339vixpF1tbWcHV11eo1pqamWr+GiIhITWmeaqn73zGqEFScqd5u4QD4hjYEIKmnLqpsM7lludibthfRadE4cf0EBDRsUdjDvgdGeY9CuFc4vKXeuivyPmi96SIA7N69G8uWLcOJEyegVCoRGBiIjz/+GKNGjWqLGgGoHpNVVlaiqqoKMpkMTz/9NN599907jvRMnz4du3btgomJCWxtbRESEoKlS5fC2dn5tq+prKxEZWWl+Ovi4mLIZDJuukhEpE+qK4D0ow17/uScUW83NAW8BjYseXfxB+6wKXFHlH0rG3sVqgCUlJuk1ubv6I8IeQTC5eGQWct0VOGdabPp4j2FIV344osvEBgYCDs7OyQkJOCDDz7AE088gf/85z+3fc327dthZWUFuVyOlJQUfPTRR6ipqcGJEydgamra7GsWLlyIRYsWaVxnGCIi6sQEAbh+vmG/n7TDQE2Feh+X3g3zfrwGASad78Dy9JJ07E3bi71pe3EmTz0A9nXqKwYgdyt3HVXYch0mDN0ueDSWmJiIoCDNjZh27NiBCRMmIC8vDw4ODi36ftnZ2ZDL5di2bRvGjx/fbB+ODBER6Yni7LpHX3UHnZbmqrdbuTaM/PiGAla3f6rQkaUVpyE6LRp7UvfgYv5F8boEEgS6BKoCkFc4XCxddFil9tr0OI7W9Oqrr+LZZ5+9Yx9vb+9mrw8cOBAAcO3atRaHITc3N8jlcly9evW2fUxNTW87akRERB1YVSmQeqhhz58bF9XbjS0A+ZC64y7CAKfunfag0+TCZOxJ24PotGhcKWg48NVAYoD+Lv0RIY/ASPlIOJo76rDKB0enYcjR0RGOjvd2o5OSVM8v3dzcWvyamzdvIj09XavXEBFRByUedFp3zpfiqPpBp5AA7n0bdnuWDQCMOud/DAuCgMsFlxGdFo29aXuRXJQsthlKDBHsFowIeQRGeI2AvZm9DivVjQ6x0cGRI0dw9OhRhIWFQSqVIjExEW+++SYef/xxeHl5if26d++O5cuX48knn8StW7ewcOFCPPXUU3Bzc0Nqaio+/PBDODo64sknn9ThpyEiojaTn9yw6ivlgOZBp1KvukdfYaqNDy067w9+QRBwLu8cohWqAJReki62GRkYYaDbQIySj0KYLAy2Zra6K7Qd6BBhyNTUFNu3b8eiRYtQWVkJuVyOF198EXPnzlXrd/nyZRQVqbY5NzQ0xNmzZ7F582YUFhbCzc0NYWFh2L59O6ytO89+D0REeq0sX3XERf3oT6H65rziQae+oQ0HnXbSR18AoBSUOJV7SjUCpNiLnNIcsc3U0BRD3IcgXB6OEFkIbEw4D7ae1hOoa2trsXHjRuzbtw+5ublQKpVq7fv372/VAnVNmwlYRETUxsQl73XhJ/s00GjPGxgYAbLghj1/OtFuz7dTo6zB8evHsTdtL/Yp9iGvPE9sMzcyx3DP4YiQR2CYxzBYGHe+FXC306YTqN944w1s3LgRY8eORe/e7eOANSIi6qSUSuD62Ubzfo5oLnl36tGw5F0+GDC9++kEHV11bTWOZh/FXsVe7FfsR2FlodhmbWyNUFkowuXhGOw+GGZGZrortIPQOgxt27YNP/74Ix599NG2qIeIiPRdoaLRvJ84oOymenv9knffUNWXtX6cMlBRU4HDWYexN20vYtNjUVJdIrbZmtpihNcIhHuFY6DbQBgbGuuu0A5I6zBkYmLS7EGtRERE96S8EEiNbxj9yf9bvd3ESnW+V/2jL6eHOvW8n8bKqssQnxmP6LRoHMg4gPKacrHN0dwRI71GIlwejiCXIBgZdO7HgW1J6zv39ttvY+3atfj666/5iIyIiLRXUwVkJDSEn6anvEsMAY9+DaM/HkGAkf4csl1SVYLY9FjsTduLQ1mHUFnbsBGwq6Urwr3CESGPwMNOD8PQwFB3hXYiWoehgwcPIiYmBn/++Sd69eoFY2P1obidO3e2WnFERNQJCAKQe6Eh/KQdAqrL1Ps4dG0IP95DATOpLirVmcKKQsSkxyA6LRpHso+gRlkjtsmsZQiXhyPCKwK9HTlXty1oHYZsbW25Tw8REd1ZcVajU95jNY+6sHCsW+5eF4A62SnvLZFXnof9iv2ITotGYk4iaoVasc1X6otweThGyUehm103BqA2pnUYioqKaos6iIioI6soBlIPqoJPciyQd1m93chctdKrPvw49+p0p7y3RE5pDvYp9mFP6h4k5SZBaLQtwEN2DyFCHoEIeQR8bX11WKX+uefZVjdu3MDly5chkUjQrVs3ODk5tWZdRETUntVUAZnHG8JPxnGg0ciGeNSFb91uz54DAGP9XOJ9p5Pg/R39xUdgMhuZjiokrcNQaWkpXnvtNWzevFnccNHQ0BBTp07FV199BQsL/dnQiYhIbwgCkHuxLvzEqA48rS5V72Pv27Dc3XtYpz7q4m7+LvxbPAfsckHDKJkEEgQ4ByBcHo5wr3C4WfGszPZA6zD01ltvIS4uDr/99huGDBkCQDWp+vXXX8fbb7+NdevWtXqRRESkA0WZDSM/zc77cVCd71V/zpedXAdFtg+CIOBi/kXVCJBiL1KKUsQ2Q4khglyDEOGlOgjVyYJPUtobrY/jcHR0xP/+7/8iNDRU7XpMTAwmTpyIGzdutGZ9OsfjOIhIb1QUNZn3c0W9vX7eT/3oj0tvvZz3U08pKHHmxhkxAGXeyhTbjA2MMch9EMK9whEqC4WdmZ0OK9VPbXocR1lZGVxcXDSuOzs7o6ysrJlXEBFRu1RTBWQkNoSfzBPq834kBqqzverDjx7P+6lXo6zByesnEZ0Wjf2K/cgtbxgtMzM0wzDPYRjpNRLDPYfD2oSHgncUWoehQYMGYcGCBdi8eTPMzFR/KcrLy7Fo0SIMGjSo1QskIqJWUr/fT334aXbej19D+PEZBphzRKO6thrHco5hb5rqHLCCygKxzdLYEiGeIYiQR2CIxxCYG5nrsFK6V1qHobVr12LMmDHw9PTEww8/DIlEglOnTsHMzAy7d+9uixqJiOhe3XXejyPgG6Ja9eUbAth66aDI9qeipgKHsg5hb9pexKXHaZwDFiYLQ7hcdQ6YiaH+7I7dWWk9ZwhQjQRt2bIFly5dgiAI6NmzJyZPngxz886XiDlniIg6lPp5P/WbHd68qt5uZA54D2kY/dHT/X6aU1pdigMZBxCdFo2DmQd5DlgH16ZzhgDA3NwcL7744j0VR0RErai6QnXOV3Kc6oT3zBNNzvkyANwDG8KPbABgZKqratudosoi8Ryww1mHUaWsEtvcLN1UewDVnQNmIGFo7KxaFIZ+/fVXPPLIIzA2Nsavv/56x76PP/54qxRGRETNUNYC2adVwSc5DlAcAWoq1Ps4dFHf78fcVgeFtl/1x2DsU+xDQnYCaoSGc8DkNnLxINSeDj15DIaeaNFjMgMDA+Tk5MDZ2RkGdxhOlUgkqK2tvW17R8THZESkU4IA3LymeuSVEgekxAMVhep9rFxU+/z4hqj+15Y7GTdVfwxGdFo0Tl4/qXYMRle7rojwikC4PBxdbLswAHUSrf6YrH6n6ab/n4iI2kBxdsPIT0ocUJyp3m5qozrZvT4AOXUH+ANcg6JYgb0K1TEYZ/POqrX1duit2gVaHg65jf5uFkkqWs8Z2rx5M5555hmYmqo/c66qqsK2bdswderUViuOiEgvlBcCaYfqVnzFaR5yamgCyILrRn5CVXv/GHICb1OCIOBq4VVxE8SrBQ2Tx3kMBt2J1qvJDA0NkZ2dDWdnZ7XrN2/ehLOzMx+TERHdTXUFkH6s4dFXVpL6pGdIALeH6+b9hACygYAJz31sjlJQ4lzeOexV7MW+tH1QlCjENiOJEfq79ke4PBwjvEbA0dxRh5XSg9amq8kEQWj2eWpGRgakUqm2b0dE1Pkpa4HsU6pRn+RYVRC63aRnnxDVIzA9PuT0bup3gd6r2It9in3ILWvYO8nU0BSD3QcjXB6OEM8QSE35c4nursVhKCAgABKJBBKJBCNHjoSRUcNLa2trkZKSgjFjxrRJkUREHYogAHlX6+b9xAKp8ar9fxqzcq3b7DBUFYCkHrqotMOoqq3C0eyj2Ju2FzHpMSisLBTbLI0tMdxzOMK9wjHUYygsjDmKRtppcRj6xz/+AQA4deoURo8eDSsrK7HNxMQE3t7eeOqpp1q9QCKiDqE4q2HCc3IsUJKt3m4qVY341D/6cuzGSc93UVZdhoOZB7FXsRcHMg6gtNHRIY13gQ52C4apIfdOonvX4jC0YMECAIC3tzeeffZZjQnURER6pSxftdNzygFVAGp6wruhKeAVXLfiK0w1B4iTnu+qqLIIcRlx4iaIlbWVYpuzhbNqF2ivcAS6BHIXaGo1Wv9J6tmzJ06dOoXg4GC168eOHYOhoSGCgoJarTgionajqlS1wWHKAdUIUPZpoNFeNZAYAG59Gx59yYIB4853RFFbqN8EcW/aXiTmJKptgiizlokrwHo79uYu0NQmtA5Ds2fPxty5czXCUGZmJj799FMcO3as1YojItKZ2mog43jDyE96AqCsVu/j+FDdcvfhqkdgPOG9xTJvZWJf2j7sU+xDUm6SxiaI4V6qPYC62nblJojU5rQOQxcuXEBgYKDG9YCAAFy4cKFViiIieuCUSuD6uYbNDtMOA43mqAAApDLVYy+f4aovG+5Vo43kwmRxE8SL+RfV2vo49sFI+UiM9BrJTRDpgdM6DJmamuL69evw9fVVu56dna22woyIqF0TBCA/Wf2Yi/J89T4WDqqzveqPubD35aRnLQiCgIv5F8VNEFOKUsQ2A4kBglyCMNJrJEZ4jYCrpasOKyV9p3V6iYiIwAcffIBffvlF3FeosLAQH374ISIiIlq9QCKiVqN2zMUBoDhDvd3ECpAPbjjmwrkXcIfzGElTrbIWp2+cFjdBzCrNEtuMDYwx0G0gwuXhCJWFwt6MeylR+6B1GFq1ahWGDx8OuVyOgIAAAKrl9i4uLvjvf//b6gUSEd0zccVXXfjRWPFlAngOaBj58QgEDI11U2sHVl1bjYScBOxV7MV+xX7kVzSMsJkbmWOox1CEe4VjmOcwWJtY67BSouZpHYY8PDxw5swZfP/99zh9+jTMzc0xY8YMTJo0CcbG/EeEiHTobiu+IAHc+zaM/PCYi3tWVl2Gw1mHVXsApR9ASXWJ2GZtYo0wWRhGeI3AEPchMDMy02GlRHd3T5N8LC0t8dJLL7V2LURE2tFqxVcI4D2EK77uQ3FVMeLS47BPsQ+HMg+horbhSBFHc0dx/k9/1/4wNuB/HFPHcc8zni9cuACFQoGqqiq1648//vh9F0VE1CxlrWq0JzVeNeH5Tiu+fENUk5+54uu+1O8BtE+xDwnZCWp7AHlYeYhL4Ps49eEeQNRhaR2GkpOT8eSTT+Ls2bOQSCSoP/S+fh+IznZqPRHpkFIJ5J5XBZ/UeCD1EFDZ5IwvC4e6pe51S9654uu+ZZRkYJ9CtQfQqdxTansAdbHtgnB5OEZ6jcRDdg9xDyDqFLQOQ2+88QZ8fHywd+9e+Pr6IiEhATdv3sTbb7+Nzz//vC1qJCJ9IQjAjct1Iz8HVJOfmy53N7UB5EMAn2Gq8MMVX/dNEAT8Xfi3GIC4BxDpG63D0JEjR7B//344OTnBwMAABgYGGDp0KJYvX47XX38dSUlJbVEnEXVG9Xv9pBxoePRVmqvex9gSkA9SPfLyGa4648vAUDf1diKCIOD8zfPYm7YX+xT7kFqcKrZxDyDSN1qHodraWvHEekdHR2RlZeGhhx6CXC7H5cuXW71AIupkCtIaRn5S4oGSLPV2IzPVuV71uzy7B3C5eyupUdYgKTdJDEDXy66LbcYGxhjsPhgjvUYiVBYKOzNONCf9oXUY6t27N86cOQNfX18EBwfjs88+g4mJCf71r39p7EpNRISizIZRn9QDQKFCvb1+rx+fYarRH88gwMhUN7V2QlW1VTiafRT7FPsQo4hBQWWB2GZhZIFhnsMQ7hWOoR5DYWVipcNKiXRH6zA0f/58lJaqVm8sWbIE48aNw7Bhw+Dg4IDt27e3eoFE1MHcylV/7JX/t3q7gRHg0a/usdcwnu7eBsqqyxCfGY99aftwIPMAShutuJOaShEmC0O4VzgGug+EqSGDJ5FEqF8Odh/y8/NhZ2fXKVcVFBcXQyqVoqioCDY2Nrouh6j9Kb0JpB1UBZ+UA0Bek8flEgPArW/dyM9wwGsgYMoRiNZWUFGAuIw47Evbh8NZh1GlbNj2xNnCGSO9RiLcKxyBLoEwMuA5ktT5afPz+57/Rly7dg1///03hg8fDnt7e7RCpiKijqC8ULW/T/3oz/VzTTpIANfequDjM0x11peZVBeVdnrZt7KxP121B9CJ6yegFJRim5e1F0bKVQGot2Nv7gFEdAdah6GbN29i4sSJiImJgUQiwdWrV+Hr64sXXngBtra2WLVqVVvUSUS6UlEEKI42LHXPOQM0+qELAHDq0bDUXT4EsOABnG3hbkvgu9t3xwjZCITLw9HFtkunHK0nagtah6E333wTxsbGUCgU6NGjh3j9mWeewZtvvskwRNTRVRSrwk9qXfjJPq0Zfhy6Nkx49h4GWDnpplY9oBSUOJt3FvsU+7BfsR9pxWlim4HEAAHOARghG4ERXiPgae2pw0qJOi6tw9CePXuwe/dueHqq/6Xr2rUr0tLSbvMqImq3xPATXxd+TmmGH3s/wHtoXfgZAti466RUfVFdW43EnETVCrD0GNwovyG2GRsYY5D7IIz0GokQzxA4mDvosFKizkHrMFRaWgoLC81TnvPy8mBqylUJRO1eZYl6+Mk6BQhNjtGx920IP/IhgNRDJ6Xqk7LqMhzKOoR9in0ap8BbGVthmOcwjPQaiaEeQ2FpbKnDSok6H63D0PDhw7F582Z88sknAFRnkimVSqxcuRJhYWGtXiAR3afKW03CT5Jm+LHzaTTyM5Th5wEpqChAbHos9iv240j2EVTWVoptDmYOCPMKw0ivkRjgOgAmhia6K5Sok9M6DK1cuRKhoaE4fvw4qqqqMHfuXJw/fx75+fk4dOhQW9RIRNqovAWkH1UFn9SDQObJZsKPd5Pww7kmD8qdVoDJrGUY6aU6A4ynwBM9OFqHoZ49e+LMmTNYt24dDA0NUVpaivHjx2P27Nlwc3NrixqJ6E6qSutGfurCT9ZJQFmj3sdW3hB8vIcCtjLd1KqH7rYCrId9D3EEqKttV64AI9IBrcJQdXU1Ro0ahfXr12PRokVtVRMR3UlVKZB+rNHIz4lmwo9Xw0ov7yGqX9MDoxSUOHPjDPYr9mN/evMrwOoPQfWw4iNJIl3TKgwZGxvj3Llz/C8XogepqqyZ8FOt3kcqUx/5sZPrplY9dqcVYCYGJg0rwGQhsDfjPkxE7YnWj8mmTp2K7777DitWrGiLeoioJeHHxrPRPj8MP7pSVl2Gg5kHsU+xD/EZ8VwBRtRBaR2Gqqqq8J///AfR0dEICgqCpaX6X/DVq1e3WnFEeqFF4cej4WBT76GqOUAcodWJm+U3EZcRp1oBlnVE7QwwR3NHhMkaVoAZGxrrsFIiaimtw9C5c+cQGBgIALhy5YpaGx+fEbVAVSmQnnD3kZ/6R17eQ1Wrv/j3S2fSS9JV838U+3HqximNM8BGeI3gCjCiDkzrMBQTE9MWdRB1Xi0NPz6NV3tx5EeXBEHApfxL2J+uCkBXCtT/w6+nQ0/VBGjZCPjZ+vE/BIk6uHs+tZ6IbqMlq70YftqdGmUNknKTxBGgrNIssc1QYogglyCM8FKdAeZq6arDSomotTEMEd0vhp8Oq6KmAoezDmO/Yj/iMuJQWFkotpkZmmGIxxCM9BqJ4Z7DITWV6q5QImpTDENE2mpJ+JHK1Of8MPy0G0WVReIE6MNZh1FeUy622ZraIsQzBCO9RmKg+0CYG5nrsFIielAYhojuhuGnw6s/AiNGEYPj14+jttHxJO6W7uLjrwDnABgZ8J9FIn3Dv/VETbU4/HCTw/aq8REY+9P348LNC2rt3ey6qQKQbAS623fnBGgiPccwRCTu8xPP8NOB1R+BsU+xD/sV+6EoUYhtEkgQ4BwgBiCZDc9mI6IGDEOkf6rKgIwEICX+LsdbDOUOz+1cVW0VjmUfwz7FPsSmx+JmxU2xrf4IjBFeIxDiGQIHcwfdFUpE7RrDEHV+1eV1+/zUhZ+M43ff58fOWyel0t0VVxUjPiMeMekxiM+IR1lNmdhmbWyN4bLhGCEbgSEeQ3gEBhG1CMMQdT7V5UBGYqORn+NAbZV6n/rjLbjDc4eQdSsLMekxiFHE4MT1E6gRGh5jOps7I8wrDCO8RqC/S38egUFEWutQYej//u//sHjxYpw5cwaWlpYYPnw4du7cedv+giBg0aJF+Ne//oWCggIEBwfjn//8J3r16vUAq6Y2V12hCj+pB1WjPxmJmuHH2r3JyI8Pw087JggCLuRfQIwiBrHpsbhccFmt3U/qpwpAshHo5diLR2AQ0X3pMGFox44dePHFF7Fs2TKMGDECgiDg7Nmzd3zNZ599htWrV2Pjxo3o1q0blixZgoiICFy+fBnW1tYPqHJqddUVqtGe1IOq0Z+MRKC2Ur2PtZv6yI+9L8NPO1ddW42EnATEpKsC0PWy62KbgcQAAc4BCJOFIUwWBi8bL90VSkSdjkQQBEHXRdxNTU0NvL29sWjRIsycObNFrxEEAe7u7pgzZw7ee+89AEBlZSVcXFzw6aef4uWXX27R+xQXF0MqlaKoqAg2Njb3/BnoPtRUqub51I/8pCdohh8r10YjP8MYfjqIosoiHMw8iJj0GBzMPIjS6lKxzdzIHEPchyDMKwzDPIbBzsxOh5USUUejzc/vDjEydPLkSWRmZsLAwAABAQHIyclB37598fnnn9/2kVdKSgpycnIwatQo8ZqpqSlCQkJw+PDhFoch0oGaStUKr9SDQMoB1chPTYV6HyuXRqu9hgEOfgw/HUTmrUzEpsc2O//H0dwRobJQhMnCEOwWDFNDU90VSkR6o0OEoeTkZADAwoULsXr1anh7e2PVqlUICQnBlStXYG9vr/GanJwcAICLi4vadRcXF6Slpd32e1VWVqKysmHUobi4uDU+At1JTVVD+Kkf+Wl0RAIAwNJZFX586sNPF4afDqLx/J+Y9BiNE+C72HYRA1Bvx96c/0NED5xOw9DChQuxaNGiO/ZJTEyEUqkEAMybNw9PPfUUACAqKgqenp746aef7jjK03RnWUEQ7rjb7PLly+9aE92nmiog62TDUnfFsWbCj5P6yI9jV4afDqSqtgqJOYmqFWDpMcgtyxXbGs//4QaIRNQe6DQMvfrqq3j22Wfv2Mfb2xslJSUAgJ49e4rXTU1N4evrC4VC0ezrXF1dAahGiNzc3MTrubm5GqNFjX3wwQd46623xF8XFxdDJuM/1velpgrISmoIP+nHgOoy9T4Wjo3O9hoGOD3E8NPBFFUWIT4zHrHpsXec/zPcYzhszWx1VicRUVM6DUOOjo5wdHS8a79+/frB1NQUly9fxtChQwEA1dXVSE1NhVze/M7APj4+cHV1RXR0NAICAgAAVVVViIuLw6effnrb72VqagpTU85TuC+11erhR3G0mfDjoD7yw/DTIXH+DxF1Bh1izpCNjQ1mzZqFBQsWQCaTQS6XY+XKlQCAp59+WuzXvXt3LF++HE8++SQkEgnmzJmDZcuWoWvXrujatSuWLVsGCwsLPPfcc7r6KJ1TbTWQdapJ+ClV72Nu3xB+fIYBTt0Zfjqglsz/CZOFIVQWyvk/RNRhdIgwBAArV66EkZERpkyZgvLycgQHB2P//v2ws2tYbnv58mUUFRWJv547dy7Ky8vxyiuviJsu7tmzh3sM3a/aGiD7lHr4qbql3sfcHvAe0mjkpztgwB+MHVFlbSUSshMQmx6L2IxYjfk/gc6BCJWFcv4PEXVYHWKfIV3iPkOoCz+nG4WfI82EHztAPqTRyE8Php8OLL8iH/EZqvk/h7IOobzRBHfO/yGijqDT7TNED1htDZBzum6p+0Eg7QhQVaLex8xWfcKzc0+Gnw5MEASkFKeoRn/SY3Eq9xQENPx3krO5M0JloQiVhWKA2wDO/yGiToVhiABlbd3Iz8GGkZ/KJvsrmUkB+dCGvX6cezH8dHA1yhok5SYhLj0OsRmxSCtW33+rh30PhMpCESILQU/7nnfckoKIqCNjGNJHSiVw/ZzqsVdKPJB2GKgsUu9jKq2b81M38uPSCzAw1E291GpuVd3CoaxDiE2PxYGMAyiuagi9RgZGCHYNVgUgzxC4Wbnd/o2IiDoRhiF9IAhA7sW68HMASDsElBeo9zGVAvLBDY++XP0ZfjqJrFtZ4uOvxOuJqFE2LH+XmkoR4hmCUFkoBrsPhqWxpc7qJCLSFYahzkgQgLyrQOoB1chP6kGgLE+9j4kV4DWo4XgLt4cZfjoJpaDEhZsXxAB0ueCyWru3jbc4/+dhp4dhZMB/BohIv/Ffwc5AEID85IbHXqkHgVs56n2MzAGvgXXhZzjg3hcwNNZJudT6KmoqkJCTgJj0GMSlx+FG+Q2xzUBigL5OfREmC0OILAQ+Uh8dVkpE1P4wDHVUhYq64FMXgIoz1NsNTQHZAMBnuGrkx6MfYGSim1qpTeSV54nL349kH1Fb/m5hZIEhHkMQKgvFMI9hsDOzu/0bERHpOYahjqI4qy781D36KlRf+QMDY8Czf8NjL8/+gLGZbmqlNiEIApKLkhGTHoPY9FicuXFGbfm7i4WLePxFf9f+MDFk+CUiagmGofaq5HrdJod1Iz/5f6u3SwwBj8CGTQ5lAwETC93USm2mWlmNpOtJqsdfGXFIL0lXa+9h30M8/qK7fXcufyciugcMQ+1F6U318JOnPukVEgPVJGfvYapHX14DAVMeK9IZFVcV41DmIcSkx+Bg5kGUNNrw0tjAGMFuwQiThWG453C4WrrqsFIios6BYUhXygtU+/uk1D32yj3fpIMEcO2tmuzsM0y18svcVheV0gOQXpKO2PRYxKXHaZz+bmdqh2GewxAmC8Ng98GwMOYIIBFRa2IY0pXYFcCxb9WvOfdseOwlHwJY2OumNmpztcpanM07qwpAGXG4VnhNrd1X6isuf+/j2AeG3PaAiKjNMAzpivcw4Nq+hgnP3sMAKyddV0VtqKy6DEeyj4i7P+dX5ItthhJDBLoEItRTFYC8bLx0VygRkZ5hGNKV7mOBHuN0XQW1seul1xGXEYfY9Fgcyz6GKmWV2GZtbI2hHkMRIgvBUI+hkJpKdVcoEZEeYxjSFa766ZQEQcCl/EuITY9FTHoMLuZfVGv3sPIQV38FugTC2IAbXxIR6RrDENF9qqytREJ2gjgCdL3sutgmgQR9nPqo5v94hsLP1o/L34mI2hmGIaJ7kF+RjwMZBxCXHodDWYfUdn82NzLHILdBCJWFYrjncDiYO+iwUiIiuhuGIaIWqN/9uf7w09M3Tqvt/uxs7owQmer092C3YJgamuqsViIi0g7DENFt1O/+HJuhCkDN7f4cKgtFiCwEPe178vEXEVEHxTBE1EhJVYm4+3N8Znyzuz+HeqoCEHd/JiLqHBiGSO9l3soUH38dzzmusfvzcM/hCJWFcvdnIqJOimGI9I5SUOJ83nnV6e8ZsbhacFWtnbs/ExHpF4Yh0gsVNRU4ln1MPP09rzxPbDOQGCDQOVAMQHIbuQ4rJSKiB41hiDqtvPI8xGfEIyY9BkeyjqCitkJsszS2xBD3IQiVhWKYxzDYmtnqrlAiItIphiHqNARBwN+Ff4urv87cOKO2/N3N0k3c/DDINQgmhia6K5aIiNoNhiHq0OqXv8ekxyA2PRYZtzLU2ns59EKoLBRhsjB0s+vG5e9ERKSBYYg6nDstfzcxMFEtf5eFIsQzBC6WLjqslIiIOgKGIeoQ7rT83d7MHsM8hiFMFoZB7oO4/J2IiLTCMETtUv3y9/r5P1cKrqi11y9/D5OFwd/Rn8vfiYjonjEMUbvB5e9ERKQLDEOkU1z+TkREusYwRA9U/env9au/mi5/d7V0RYhnCEbIRnD5OxERPRAMQ9TmapQ1SMptWP7e9PT3ng49xfk/D9k9xOXvRET0QDEMUZu4VXULB7MOIjY9FvEZ8SiuKhbb6k9/D5OFYbjncJ7+TkREOsUwRK0m+1a2uPorIScBNcqG5e+2prYY7jkcYbIwnv5ORETtCsMQ3TNBEHAh/4K4/8+l/Etq7d423giThSFUFoqHnR7m8nciImqXGIZIK5W1lUjIThADUG55rthmIDFAX6e+CJOFIUQWAh+pj87qJCIiaimGIbqr/Ip8xGfEIzY9FoeyDqG8plxsMzcyx1CPoeLydzszO90VSkREdA8YhqhZKUUp4ujPqRunoBSUYpuzhbP4+Ku/a3+YGprqrE4iIqL7xTBEAFTL30/fOC0GoNTiVLX2HvY9xN2fe9j34PJ3IiLqNBiG9FhZdRkOZx1GTHoMDmQcQGFlodhmZGCEYNeG09/drNx0VygREVEbYhjSMzfKbiA2IxYxihgcyz6GKmWV2CY1lWK4x3CEykIx2H0wrEysdFgpERHRg8Ew1Mk1Pv4iRhGDM3ln1No9rTwR5hWGMFkYApwDYGTAPxJERKRf+JOvE6pV1uLUjVOIUcQgJj0GihKFWru/oz/CZKoA5Gfrx/k/RESk1xiGOomy6jIcyTqC/en7Neb/ND7+IlQWCmcLZ90VSkRE1M4wDHVgeeV5iEuPQ0x6DI5mH0VlbaXYZmNiIx5/McRjCCyNLXVYKRERUfvFMNTBJBcli4+/ztw4AwGC2OZh5YEwWRhGeI3g/B8iIqIW4k/Ldq5WWYszeWfEANR0/59eDr1U83+8wtDVtivn/xAREWmJYagdKq8px5GsI4hNj0VcRhzyK/LFtvr9f+rn/7hYuuiuUCIiok6AYaiduFl+EwcyDmB/+n4czTqKitoKsc3axLph/o/7EO7/Q0RE1IoYhnQotShVtf9PegxO5Z5Sm//jbuku7v8T6BIIYwNjHVZKRETUeTEM6chniZ/hvxf+q3atp0NPhMpCMUI2At3sunH+DxER0QPAMKQj/o7+MDIwwgDXAeL8H1dLV12XRUREpHcYhnQkTBaGA88cgLWJta5LISIi0msMQzpiZmQGM5jpugwiIiK9Z6DrAoiIiIh0iWGIiIiI9BrDEBEREek1hiEiIiLSawxDREREpNcYhoiIiEivMQwRERGRXmMYIiIiIr3GMERERER6jWGIiIiI9BrDEBEREek1hiEiIiLSawxDREREpNd4av1dCIIAACguLtZxJURERNRS9T+363+O3wnD0F2UlJQAAGQymY4rISIiIm2VlJRAKpXesY9EaElk0mNKpRJZWVmwtraGRCLRdTltori4GDKZDOnp6bCxsdF1Oe0G74sm3hNNvCfN433RxHuiqS3viSAIKCkpgbu7OwwM7jwriCNDd2FgYABPT09dl/FA2NjY8C9oM3hfNPGeaOI9aR7viybeE01tdU/uNiJUjxOoiYiISK8xDBEREZFeYxgimJqaYsGCBTA1NdV1Ke0K74sm3hNNvCfN433RxHuiqb3cE06gJiIiIr3GkSEiIiLSawxDREREpNcYhoiIiEivMQwRERGRXmMY0hPLly+HRCLBnDlzxGuCIGDhwoVwd3eHubk5QkNDcf78ebXXVVZW4rXXXoOjoyMsLS3x+OOPIyMj4wFX3zoWLlwIiUSi9uXq6iq269v9aCwzMxPPP/88HBwcYGFhgb59++LEiRNiu77dG29vb40/KxKJBLNnzwagf/cDAGpqajB//nz4+PjA3Nwcvr6+WLx4MZRKpdhHH+8LoDruYc6cOZDL5TA3N8fgwYORmJgotnf2+3LgwAE89thjcHd3h0Qiwa5du9TaW+vzFxQUYMqUKZBKpZBKpZgyZQoKCwtb50MI1OklJCQI3t7eQp8+fYQ33nhDvL5ixQrB2tpa2LFjh3D27FnhmWeeEdzc3ITi4mKxz6xZswQPDw8hOjpaOHnypBAWFiY8/PDDQk1NjQ4+yf1ZsGCB0KtXLyE7O1v8ys3NFdv17X7Uy8/PF+RyuTB9+nTh2LFjQkpKirB3717h2rVrYh99uze5ublqf06io6MFAEJMTIwgCPp3PwRBEJYsWSI4ODgIv//+u5CSkiL89NNPgpWVlbBmzRqxjz7eF0EQhIkTJwo9e/YU4uLihKtXrwoLFiwQbGxshIyMDEEQOv99+eOPP4R58+YJO3bsEAAIP//8s1p7a33+MWPGCL179xYOHz4sHD58WOjdu7cwbty4VvkMDEOdXElJidC1a1chOjpaCAkJEcOQUqkUXF1dhRUrVoh9KyoqBKlUKnz77beCIAhCYWGhYGxsLGzbtk3sk5mZKRgYGAh//fXXA/0crWHBggXCww8/3GybPt6Peu+9954wdOjQ27br872p98Ybbwh+fn6CUqnU2/sxduxYITIyUu3a+PHjheeff14QBP39c1JWViYYGhoKv//+u9r1hx9+WJg3b57e3ZemYai1Pv+FCxcEAMLRo0fFPkeOHBEACJcuXbrvuvmYrJObPXs2xo4di/DwcLXrKSkpyMnJwahRo8RrpqamCAkJweHDhwEAJ06cQHV1tVofd3d39O7dW+zT0Vy9ehXu7u7w8fHBs88+i+TkZAD6ez8A4Ndff0VQUBCefvppODs7IyAgAP/+97/Fdn2+NwBQVVWFLVu2IDIyEhKJRG/vx9ChQ7Fv3z5cuXIFAHD69GkcPHgQjz76KAD9/XNSU1OD2tpamJmZqV03NzfHwYMH9fa+1Gutz3/kyBFIpVIEBweLfQYOHAipVNoq94hhqBPbtm0bTp48ieXLl2u05eTkAABcXFzUrru4uIhtOTk5MDExgZ2d3W37dCTBwcHYvHkzdu/ejX//+9/IycnB4MGDcfPmTb28H/WSk5Oxbt06dO3aFbt378asWbPw+uuvY/PmzQD0889KY7t27UJhYSGmT58OQH/vx3vvvYdJkyahe/fuMDY2RkBAAObMmYNJkyYB0N/7Ym1tjUGDBuGTTz5BVlYWamtrsWXLFhw7dgzZ2dl6e1/qtdbnz8nJgbOzs8b7Ozs7t8o94qn1nVR6ejreeOMN7NmzR+O/WBqTSCRqvxYEQeNaUy3p0x498sgj4v/39/fHoEGD4Ofnh02bNmHgwIEA9Ot+1FMqlQgKCsKyZcsAAAEBATh//jzWrVuHqVOniv308d4AwHfffYdHHnkE7u7uatf17X5s374dW7ZswQ8//IBevXrh1KlTmDNnDtzd3TFt2jSxn77dFwD473//i8jISHh4eMDQ0BCBgYF47rnncPLkSbGPPt6Xxlrj8zfXv7XuEUeGOqkTJ04gNzcX/fr1g5GREYyMjBAXF4cvv/wSRkZGYkpvmqhzc3PFNldXV1RVVaGgoOC2fToyS0tL+Pv74+rVq+KqMn28H25ubujZs6fatR49ekChUACAXt+btLQ07N27Fy+88IJ4TV/vx7vvvov3338fzz77LPz9/TFlyhS8+eab4sizvt4XAPDz80NcXBxu3bqF9PR0JCQkoLq6Gj4+Pnp9X4DW+3Ph6uqK69eva7z/jRs3WuUeMQx1UiNHjsTZs2dx6tQp8SsoKAiTJ0/GqVOn4OvrC1dXV0RHR4uvqaqqQlxcHAYPHgwA6NevH4yNjdX6ZGdn49y5c2KfjqyyshIXL16Em5ub+I+WPt6PIUOG4PLly2rXrly5ArlcDgB6fW+ioqLg7OyMsWPHitf09X6UlZXBwED9R4ahoaG4tF5f70tjlpaWcHNzQ0FBAXbv3o0nnnhC7+9La33+QYMGoaioCAkJCWKfY8eOoaioqHXu0X1PwaYOo/FqMkFQLXeUSqXCzp07hbNnzwqTJk1qdrmjp6ensHfvXuHkyZPCiBEjOsxyz6befvttITY2VkhOThaOHj0qjBs3TrC2thZSU1MFQdC/+1EvISFBMDIyEpYuXSpcvXpV+P777wULCwthy5YtYh99vDe1tbWCl5eX8N5772m06eP9mDZtmuDh4SEurd+5c6fg6OgozJ07V+yjj/dFEAThr7/+Ev78808hOTlZ2LNnj/Dwww8LAwYMEKqqqgRB6Pz3paSkREhKShKSkpIEAMLq1auFpKQkIS0tTRCE1vv8Y8aMEfr06SMcOXJEOHLkiODv78+l9aS9pmFIqVQKCxYsEFxdXQVTU1Nh+PDhwtmzZ9VeU15eLrz66quCvb29YG5uLowbN05QKBQPuPLWUb+3hbGxseDu7i6MHz9eOH/+vNiub/ejsd9++03o3bu3YGpqKnTv3l3417/+pdauj/dm9+7dAgDh8uXLGm36eD+Ki4uFN954Q/Dy8hLMzMwEX19fYd68eUJlZaXYRx/viyAIwvbt2wVfX1/BxMREcHV1FWbPni0UFhaK7Z39vsTExAgANL6mTZsmCELrff6bN28KkydPFqytrQVra2th8uTJQkFBQat8BokgCML9jy8RERERdUycM0RERER6jWGIiIiI9BrDEBEREek1hiEiIiLSawxDREREpNcYhoiIiEivMQwRERGRXmMYIiJqp7777juMGjVKq9d8/fXXePzxx9uoIqLOiWGIiO5IIpHc8Wv69Om6LrHVhYaGYs6cOTqtobKyEh9//DE++ugj8drChQvRt29ftX7x8fGwtbXFa6+9BkEQ8OKLLyIxMREHDx58wBUTdVwMQ0R0R9nZ2eLXmjVrYGNjo3Zt7dq1ui6xxaqrqzvM99uxYwesrKwwbNiw2/b5v//7P4wePRpvvPEGvvrqK0gkEpiamuK5557DV199dc/fm0jfMAwR0R25urqKX1KpFBKJRO3agQMH0K9fP5iZmcHX1xeLFi1CTU2N+HqJRIL169dj3LhxsLCwQI8ePXDkyBFcu3YNoaGhsLS0xKBBg/D333+Lr6kfAVm/fj1kMhksLCzw9NNPo7CwUK22qKgo9OjRA2ZmZujevTu++eYbsS01NRUSiQQ//vgjQkNDYWZmhi1btuDmzZuYNGkSPD09YWFhAX9/f2zdulV83fTp0xEXF4e1a9eKo1+pqanYuHEjbG1t1b7/rl27IJFINOresGEDfH19YWpqCkEQUFRUhJdeegnOzs6wsbHBiBEjcPr06Tve923btt3xcdcPP/yA8ePHY8WKFVi0aJFa2+OPP45du3ahvLz8jt+DiFQYhojonu3evRvPP/88Xn/9dVy4cAHr16/Hxo0bsXTpUrV+n3zyCaZOnYpTp06he/fueO655/Dyyy/jgw8+wPHjxwEAr776qtprrl27hh9//BG//fYb/vrrL5w6dQqzZ88W2//9739j3rx5WLp0KS5evIhly5bho48+wqZNm9Te57333sPrr7+OixcvYvTo0aioqEC/fv3w+++/49y5c3jppZcwZcoUHDt2DACwdu1aDBo0CC+++KI4+iWTyVp8T+rr3rFjB06dOgUAGDt2LHJycvDHH3/gxIkTCAwMxMiRI5Gfn3/b94mPj0dQUFCzbf/85z8xY8YMfPfdd3j99dc12oOCglBdXY2EhIQW102k11rluFci0gtRUVGCVCoVfz1s2DBh2bJlan3++9//Cm5ubuKvAQjz588Xf33kyBEBgPDdd9+J17Zu3SqYmZmJv16wYIFgaGgopKeni9f+/PNPwcDAQMjOzhYEQRBkMpnwww8/qH3vTz75RBg0aJAgCIKQkpIiABDWrFlz18/16KOPCm+//bb465CQEOGNN96442cXBEH4+eefhcb/jC5YsEAwNjYWcnNzxWv79u0TbGxshIqKCrXX+vn5CevXr2+2noKCAgGAcODAAbXrCxYsEExMTDTuX3Ps7OyEjRs33rEPEakY6TKIEVHHduLECSQmJqqNBNXW1qKiogJlZWWwsLAAAPTp00dsd3FxAQD4+/urXauoqEBxcTFsbGwAAF5eXvD09BT7DBo0CEqlEpcvX4ahoSHS09Mxc+ZMvPjii2KfmpoaSKVStRqbjq7U1tZixYoV2L59OzIzM1FZWYnKykpYWlre7+0AAMjlcjg5OYm/PnHiBG7dugUHBwe1fuXl5WqPBpu2AYCZmZlGm6enJ2xtbfHZZ5/hkUcegZubW7PvYW5ujrKysnv9GER6hWGIiO6ZUqnEokWLMH78eI22xj/IjY2Nxf9fP8emuWtKpfK236u+j0QiEfv9+9//RnBwsFo/Q0NDtV83DTmrVq3CF198gTVr1sDf3x+WlpaYM2cOqqqqbv9BARgYGEAQBLVrzU2Qbvr9lEol3NzcEBsbq9G36Rykeg4ODpBIJCgoKNBos7a2xt69ezFq1CiEhoYiJiYG7u7uGv3y8/PVQhkR3R7DEBHds8DAQFy+fBldunRp9fdWKBTIysoSf9AfOXIEBgYG6NatG1xcXODh4YHk5GRMnjxZq/eNj4/HE088geeffx6AKqxcvXoVPXr0EPuYmJigtrZW7XVOTk4oKSlBaWmpGHjq5wTdSWBgIHJycmBkZARvb+8W1WhiYoKePXviwoULze4zZGdnh71792L06NFiIPLw8BDb//77b1RUVCAgIKBF349I33ECNRHds48//hibN2/GwoULcf78eVy8eBHbt2/H/Pnz7/u9zczMMG3aNJw+fRrx8fF4/fXXMXHiRLi6ugJQrdxavnw51q5diytXruDs2bOIiorC6tWr7/i+Xbp0QXR0NA4fPoyLFy/i5ZdfRk5Ojlofb29vHDt2DKmpqcjLy4NSqURwcDAsLCzw4Ycf4tq1a/jhhx+wcePGu36O8PBwDBo0CP/4xz+we/dupKam4vDhw5g/f744ebw5o0ePvuNeQVKpFHv27IGjoyNCQ0ORkZEhtsXHx8PX1xd+fn53rY+IGIaI6D6MHj0av//+O6Kjo9G/f38MHDgQq1evhlwuv+/37tKlC8aPH49HH30Uo0aNQu/evdWWzr/wwgv4z3/+g40bN8Lf3x8hISHYuHEjfHx87vi+H330EQIDA8VRFVdXV/zjH/9Q6/POO+/A0NAQPXv2hJOTExQKBezt7bFlyxb88ccf4nL8hQsX3vVzSCQS/PHHHxg+fDgiIyPRrVs3PPvss0hNTRXnTzXnxRdfxB9//IGioqLb9rGxscHu3bvh4uKC0NBQpKenAwC2bt2qNpeKiO5MIjR9CE5EpGMLFy7Erl27WvQYqjObOHEiAgIC8MEHH7T4NefOncPIkSNx5coVjcnkRNQ8jgwREbVTK1euhJWVlVavycrKwubNmxmEiLTACdRERO2UXC7Ha6+9ptVrtD3YlYj4mIyIiIj0HB+TERERkV5jGCIiIiK9xjBEREREeo1hiIiIiPQawxARERHpNYYhIiIi0msMQ0RERKTXGIaIiIhIrzEMERERkV77fzEyBILoEiHIAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(temp, Mg2V2O5_Only_TempDep, label=\"Mg2V2O5\")\n",
    "plt.plot(temp, MgVO3_Only_TempDep, label=\"MgVO3\")\n",
    "plt.plot(temp, Mg2V2O7_Only_TempDep, label=\"Mg2V2O7\")\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Temperature (K)\")\n",
    "plt.ylabel(\"reaction energy (eV/cation)\")\n",
    "plt.title(\"MgCO3+V2O5\")\n",
    "\n",
    "plt.savefig(\"Mg-V-O_PhaseOnly_TempDep.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "33fbd86e",
   "metadata": {},
   "outputs": [],
   "source": [
    "################## Hydrogen H2 Stuff ##############################################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "3e444c24",
   "metadata": {},
   "outputs": [],
   "source": [
    "temp = 700  # units: C (Kelvin really, but add 273 on next line)\n",
    "\n",
    "T=273+temp\n",
    "R= 8.63*(10**-5)\n",
    "\n",
    "chem_pot_TF_hydrogen = np.log(0.02)*(R*T)\n",
    "\n",
    "gibbs_entries = GibbsEntrySet.from_computed_entries(entries, 273+temp)\n",
    "filtered_entries = gibbs_entries.filter_by_stability(1.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8c6f9043",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_most_stable_entry(formula):\n",
    "    relevant_entries = [entry for entry in filtered_entries if entry.composition.reduced_formula == Composition(formula).reduced_formula]\n",
    "    relevant_entries = sorted(relevant_entries, key=lambda e: e.energy_per_atom)\n",
    "    return relevant_entries[0]\n",
    "\n",
    "#precursors\n",
    "MgCO3= get_most_stable_entry(\"MgCO3\")\n",
    "CO2 = get_most_stable_entry(\"CO2\")\n",
    "O2 = get_most_stable_entry(\"O2\")\n",
    "H2O = get_most_stable_entry(\"H2O\")\n",
    "H2 = get_most_stable_entry(\"H2\")\n",
    "V2O3 = get_most_stable_entry(\"V2O3\")\n",
    "V2O5 = get_most_stable_entry(\"V2O5\")\n",
    "MgVO2= get_most_stable_entry(\"MgVO2\")\n",
    "MgVO3= get_most_stable_entry(\"MgVO3\")\n",
    "Mg2V2O7= get_most_stable_entry(\"Mg2V2O7\")\n",
    "Mg2V2O5= get_most_stable_entry(\"Mg2V2O5\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5c6ba8f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "Mg2V2O5= get_most_stable_entry(\"Mg2V2O5\")\n",
    "MgVO3= get_most_stable_entry(\"MgVO3\")\n",
    "Mg2V2O7= get_most_stable_entry(\"Mg2V2O7\")\n",
    "\n",
    "H_chem_pot = np.linspace(-10, 10, 21)\n",
    "MgVO2_H2array=np.zeros(len(H_chem_pot))\n",
    "MgVO3_H2array=np.zeros(len(H_chem_pot))\n",
    "Mg2V2O5_H2array=np.zeros(len(H_chem_pot))\n",
    "Mg2V2O7_H2array=np.zeros(len(H_chem_pot))\n",
    "             \n",
    "#NaVO5_array=np.zeros(len(o_chem_pot))\n",
    "for i in range(len(H_chem_pot)):\n",
    "    MgVO2_H2array[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [MgVO2, H2O, O2], chempots={Element(\"H\"): H_chem_pot[i], Element(\"O\"): chem_pot_TF_argonne})).energy_per_atom\n",
    "    MgVO3_H2array[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [MgVO3, H2O, O2], chempots={Element(\"H\"): H_chem_pot[i], Element(\"O\"): chem_pot_TF_argonne})).energy_per_atom\n",
    "    Mg2V2O5_H2array[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [Mg2V2O5, H2O, O2], chempots={Element(\"H\"): H_chem_pot[i], Element(\"O\"): chem_pot_TF_argonne})).energy_per_atom\n",
    "    Mg2V2O7_H2array[i] = (OpenComputedReaction.balance([Mg2V2O7], [Mg2V2O7], chempots={Element(\"H\"): H_chem_pot[i], Element(\"O\"): chem_pot_TF_argonne})).energy_per_atom"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "bf612d43",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(H_chem_pot, MgVO2_H2array, label=\"MgVO2\")\n",
    "plt.plot(H_chem_pot, Mg2V2O5_H2array, label=\"Mg2V2O5\")\n",
    "plt.plot(H_chem_pot, MgVO3_H2array, label=\"MgVO3\")\n",
    "plt.plot(H_chem_pot, Mg2V2O7_H2array, label=\"Mg2V2O7\")\n",
    "\n",
    "#plt.plot(chem_pot_TF_hydrogen, MgVO3_H2array[10], label=\"Experimental: MgVO3\", **{'color': 'purple', 'marker': 'o'})\n",
    "\n",
    "plt.axvline(x = chem_pot_TF_hydrogen, color = 'black', label = 'TF-Hydrogen')\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"hydrogen chemical potential (eV/H)\")\n",
    "plt.ylabel(\"reaction energy (eV/atom)\")\n",
    "plt.title(\"Magnesium Vanadates 1:1 in H2\")\n",
    "plt.xlim(-10,10)\n",
    "plt.savefig(\"Mg2V2O7_Reduction_H2.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "74665892",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_most_stable_entry(formula):\n",
    "    relevant_entries = [entry for entry in filtered_entries if entry.composition.reduced_formula == Composition(formula).reduced_formula]\n",
    "    relevant_entries = sorted(relevant_entries, key=lambda e: e.energy_per_atom)\n",
    "    return relevant_entries[0]\n",
    "\n",
    "temp = np.linspace(350, 1000, 14)\n",
    "\n",
    "MgVO2_TempDep_H2=np.zeros(len(temp))\n",
    "Mg2V2O5_TempDep_H2=np.zeros(len(temp))\n",
    "MgVO3_TempDep_H2=np.zeros(len(temp))\n",
    "Mg2V2O7_TempDep_H2=np.zeros(len(temp))\n",
    "\n",
    "for i in range(0, len(temp)):\n",
    "\n",
    "    chem_pot_TF_hydrogen = np.log(0.02)*(R*temp[i])\n",
    "    chem_pot_TF_argonne = np.log(10**-22)*(R*temp[i])\n",
    "\n",
    "    gibbs_entries = GibbsEntrySet.from_computed_entries(entries, int(temp[i]))\n",
    "    filtered_entries = gibbs_entries.filter_by_stability(1.0)\n",
    "\n",
    "    #precursors\n",
    "    MgCO3= get_most_stable_entry(\"MgCO3\")\n",
    "    CO2 = get_most_stable_entry(\"CO2\")\n",
    "    O2 = get_most_stable_entry(\"O2\")\n",
    "    H2 = get_most_stable_entry(\"H2\")\n",
    "    H2O = get_most_stable_entry(\"H2O\")\n",
    "    V2O3 = get_most_stable_entry(\"V2O3\")\n",
    "    V2O5 = get_most_stable_entry(\"V2O5\")\n",
    "    MgVO2= get_most_stable_entry(\"MgVO2\")\n",
    "    Mg2V2O5= get_most_stable_entry(\"Mg2V2O5\")\n",
    "    MgVO3= get_most_stable_entry(\"MgVO3\")\n",
    "    Mg2V2O7= get_most_stable_entry(\"Mg2V2O7\")\n",
    "\n",
    "    #Argon = -5.059235\n",
    "\n",
    "    MgVO2_TempDep_H2[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [MgVO2, H2O, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"H\"): chem_pot_TF_hydrogen})).energy_per_atom\n",
    "    Mg2V2O5_TempDep_H2[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [Mg2V2O5, H2O, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"H\"): chem_pot_TF_hydrogen})).energy_per_atom\n",
    "    MgVO3_TempDep_H2[i] = (OpenComputedReaction.balance([Mg2V2O7, H2], [MgVO3, H2O, O2], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"H\"): chem_pot_TF_hydrogen})).energy_per_atom\n",
    "    Mg2V2O7_TempDep_H2[i] = (OpenComputedReaction.balance([Mg2V2O7], [Mg2V2O7], chempots={Element(\"O\"): chem_pot_TF_argonne, Element(\"H\"): chem_pot_TF_hydrogen})).energy_per_atom"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a95ac77e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(temp, MgVO2_TempDep_H2, label=\"MgVO2\")\n",
    "plt.plot(temp, Mg2V2O5_TempDep_H2, label=\"Mg2V2O5\")\n",
    "plt.plot(temp, MgVO3_TempDep_H2, label=\"MgVO3\")\n",
    "plt.plot(temp, Mg2V2O7_TempDep_H2, label=\"Mg2V2O7\")\n",
    "\n",
    "#plt.plot(temp[9], CaVO3_TempDep_H2[9], label=\"Experimental: CaVO3\", **{'color': 'purple', 'marker': 'o', 'markersize': 15})\n",
    "#plt.plot(temp[7], CaVO3_TempDep_H2[7], **{'color': 'purple', 'marker': 'o', 'markersize': 15})\n",
    "\n",
    "\n",
    "plt.legend()\n",
    "plt.xlabel(\"Temperature (°C)\")\n",
    "plt.ylabel(\"reaction energy (eV/cation)\")\n",
    "plt.title(\"Mg2V2O7 Reduction\")\n",
    "\n",
    "plt.savefig(\"Mg2V2O7_Reduction_TempDep_H2.png\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ea83c78",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  },
  "vscode": {
   "interpreter": {
    "hash": "5d5292815e8c21b9811b09f4fe6fb9adaf69c51506b184e6b5ace51a90d68f4f"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

